Localized charges, reset noise, and boundary memory in matrix-product-conserving quantum chains

We construct boundary observables that retain memory for a quantified time window in quantum chains whose basis configurations carry a conserved ordered product of matrix labels. Under strong-irreducibility and proximality hypotheses on the label matrices, projective contraction of random matrix products localizes a conserved charge in the root-mean-square over uniform basis configurations. A finite-time inequality then converts readout overlap and reset leakage into a correlation bound: for a conserved reference observable $H$, a readout $F$, accumulated squared leakage $\mathcal B$, and the normalized Hilbert-Schmidt inner product, $\langle F,\Phi(F)\rangle\ge 2\langle H,F\rangle^2/(\|H\|_2^2+\mathcal B)-\|F\|_2^2$. Here $\Phi$ is a sequence of conserving channels and partial resets. The bound holds for each such circuit, without averaging its gates. It yields an exponential memory window in the distance from the noisy region, with quantitative corrections for spatially distributed noise and imperfect conservation. For a thirteen-state elementary-matrix model, exact polynomial certificates give root-mean-square localization error $e^{-r/1400}$ between the charge and its restriction to the last $r$ sites, and limiting variance at least $1/19$ for a rational charge. A related normalized-Gram charge gives an eight-site certificate retaining more than half the specified readout correlation through two boundary-reset rounds. Uniform depolarization imposes an inverse-noise-rate lifetime ceiling. A two-qubit IBM experiment illustrates the general reset inequality; it does not realize the matrix-product chain. We provide proofs, exact certificate programs, and an independent recount of the archived experimental outcomes.

==> anc/ARCHIVE_MANIFEST.json <==
{
  "scope": "Publication package; file hashes establish integrity, not scientific validity.",
  "sha256": {
    "PUBLICATION_PROVENANCE.json": "8a09c4c0c358ce68dda207688e71d71a98fd3fe058ed20b820be05c20f4fc63e",
    "anc/audit_finite_gram.py": "d7fa92e48e4e76cd9bce5fe4be15f3cfa4819563beb7bcb28fad0fb0974268fb",
    "anc/certify_geometry_sizes.py": "d7db20f7172d6e60b157cc4ce68c7cf27a640ae7e5791ebc9b923f3596aae1db",
    "anc/certify_one_step.py": "5ca8475d7df58ad3d580cab06fc7f6e752748dad8029246fdd8139104b4b5dc2",
    "anc/certify_stationary_variance.py": "d735c92d289544fcd23fe5c53d6f4869b76dc7da54402f7226278edc4543e661",
    "anc/exact_gram.json": "bb4fae1d6e493c401aaa4700c392a66287993b97e3a7c671b5bb849ae130973b",
    "anc/exact_gram.py": "39c50b72f0a68ae6f05dfac2251bc77b23a83edbf89d684fd5c184acb95225e8",
    "anc/geometry_sizes_certificate.json": "7d4abd64d7e3398ee51cc91bde0af708bbacdb5f8ab484a664bf4270af59fdd2",
    "anc/one_step_bernstein_certificate.json": "d9a32e64b59a72e339a067a1b47659c40955b470c0b5a92b985be2d1e9880291",
    "anc/orthogonal_drift.py": "f1614d2ab77b95757d238661a7287545074048e24f5922aa00706cac6e5d0a9d",
    "anc/orthogonal_drift_certificate.json": "30c561597fc7b96d4b7d70822b3ab94efd6b0ca7f42def769b870dc0c0710fe9",
    "anc/sharpen_audit.py": "2a00705dfc72b6872693b4ef85ab2087c1e8d16b68962ada5c9dce937fc1741b",
    "anc/sharpen_audit_certificate.json": "373f6211eed3dba72c649c7cf021d7995a6e628d41a8020619fc1f18c09efb5a",
    "anc/stationary_variance_certificate.json": "fdfa83d8486dafffd2dfa661c4936f32304cf9ddbabdf614f049762fdb221d17",
    "data/sl2/run.py": "1da0581c473a51927015768851e6e741ff03a570fbe77eaf2a8ea8c6dde3156a",
    "data/two_qubit/ANALYSIS_PLAN.md": "0a9331ac3d7db834080fbe70f7f83f2b1e0fe34a423edfff0fbd270475eb48f9",
    "data/two_qubit/MEMORY_RESULTS_2026-09-18.md": "9819b430b9c7040318475a3cae66225bab98999d66e7bf23bf4273ca84d4a7ca",
    "data/two_qubit/README.md": "6aac9928606558e247b496f1718e746e92fee2a3b91b328b68b2a4c0b9a2f20a",
    "data/two_qubit/circuit.txt": "0b6a8e6fc1d40cd2a5f729e449a744bb353d54d84b79b69023a2bd01f3635869",
    "data/two_qubit/live/calibration.json": "3e8fcfda02c2df55242b3cade44ddd8060f9ec80131573fa0126b7c989e52d1d",
    "data/two_qubit/live/circuit.qpy": "f1da5a2b5b0a956a38ad08433717c22477807077ae4bcb454233fac1d96a7d39",
    "data/two_qubit/live/compact.qpy": "829e34aeb3a64c44b0ede2eedb0dd757411e194b0629c35090ae119685f0d01f",
    "data/two_qubit/live/contexts.json": "21165257660f1a5bb28b553fbdf89b0e13b4638e804b624b03dd7d6e9796c009",
    "data/two_qubit/live/manifest.json": "12b79b13a4bb0a607f2223c868e30b62b94d561bf0028fcf0507722ff15ae302",
    "data/two_qubit/live/presubmit_calibration.json": "e8db5dbe9f63b335a71d53aa1c1f7ea5741b3d0033e1af74e4563f613e5a0884",
    "data/two_qubit/live/raw_outcomes.npy": "f149fc6149a2cc67a94e950d27467fd18dc7f4dfb05840cb6d9ee12b361e4b59",
    "data/two_qubit/live/recount.json": "f36ca364c0186732d24e4fabab978ba0be25a7b5a828eee12704784d390d8c7e",
    "data/two_qubit/live/result_metadata.json": "20a1dd5297c66314457e5387d3fb71a12bca04bc357fb24d62f225c16fcf4708",
    "data/two_qubit/live/results.json": "92adbc3d9130b6b7ffc05ddd382c3a0a4b6fcf6f41d2301ceb208912fc14153b",
    "data/two_qubit/live/status.json": "92b247420c991baa57a5e9e24d084f2bf02cde278a8772c86ce3d2e508d2d493",
    "data/two_qubit/live/submission.json": "1b33b69f2364120d8f1a78b2883ef319d6793a1a6d7da24ce62895a3d9aaed27",
    "data/two_qubit/live/submission_intent.json": "9edbe7ff44e62a810a0a733779253c7db9eb07d0cd00e2c0443e703938c48e84",
    "data/two_qubit/logical.qpy": "cd7391f6f8cd2a4e262d7f15486bfbf25c2282fafb7f8eb6a8104279225da577",
    "data/two_qubit/native_basis.qpy": "5640f69fb9774df45b7abc71982bacf109aa45d38a808efa3ae3baa0ab274c15",
    "data/two_qubit/recount.py": "e0bb024fe5413858233d2c5c0e1f181524f372081a9be86f4582052ca9cb4b0e",
    "data/two_qubit/run.py": "a44929faa653d8eaaf9d36f5f7411e9b79dab05bffab275f049900ed87040061",
    "data/two_qubit/validation.json": "cbabed7855339882c9961a9486884e1fd32b8a8c65beb06b8d68fd6bbbc693e5",
    "data/two_qubit_overlap.py": "0c419cf9382861fe4b80660d07293cb70006077dacd9381311c7665450cd2e47",
    "make_figures.py": "c02ce820609c485b5a7f1c6bdbfabf8fdc9c3b213476449b24e0141fa0e7e82d",
    "supporting_reports/adapted_diagnostic.md": "da8856ad6131ef69a319dbe7484711c797292685763a2d338813a8324f15a7b9",
    "supporting_reports/adapted_pair_flip.md": "41f767d5b5ba4db6deb1834bc50b82215faae7998f1b88fadc52777024f1ef95",
    "supporting_reports/first_pair_flip_pilot.md": "79c30ac9b213745caad5d49cc878923fdb58f98eafcc97bc7153139f5e2f4dcc",
    "supporting_reports/paired_charge_failure.json": "ea24a5da4d477fdb55494d62bba1b75e566df422b1a0549ab57882c223366f92",
    "supporting_reports/paired_charge_status.json": "00a0ad1ca5b71d2e91b264910389e6a341ad1793ec477b58b60832de8c6f5590",
    "supporting_reports/seven_qubit_pilot.md": "8e9898053c8d27e90736832a925ef096e84a6de357e8bf55a29f1f3e92105485",
    "supporting_reports/ten_qubit_followup.md": "98d018a2ef8480dc0d1b2538189dada6bd115a99c3f4ae731285aa5621cc94fc",
    "supporting_reports/two_qubit_mathematical_audit.md": "2ab31aaa52f234cc33cf8578b4614c4ae231f0040ad5fd9aa6f63c48120328b5",
    "supporting_reports/two_qubit_protocol_audit.md": "f9e24e467e4708f052e9c8cb8ceb93bfa6d172fcaba5c70f476710c1f337cc4c",
    "verify.py": "1c9f4407e8b9159ae1e99d2f94ac20a32ec163387429b731d92200c64ede1a99",
    "README.txt": "f8543bce6e4a61e9475c3eeea201ec9cefd2638cd42f117e289e7bd72eef0556"
  }
}


==> anc/PUBLICATION_PROVENANCE.json <==
{
  "publication_edit_date": "2026-09-19",
  "scope": "Editorial derivatives of experiment documentation. Original records are retained by the author. Raw outcomes, grouped counts, circuit binaries, calibration data and numerical result records were not edited.",
  "historical_hashes": "Hashes and timestamps in the experiment manifests/submission records refer to the original files at acquisition. They are retained, not replaced with publication hashes. A changed public copy is not a byte-identical pre-run original.",
  "integrity": "The distributed_sha256 values below and ARCHIVE_MANIFEST.json verify the present publication files. The mapping records editorial provenance; it is not independent authentication or proof of pre-registration.",
  "editorial_changes": {
    "data/sl2/run.py": {
      "original_sha256": "9864188aa136109e7cc241c060b59b722eabd9bdfea342e5aa9b833b9626bf38",
      "distributed_sha256": "1da0581c473a51927015768851e6e741ff03a570fbe77eaf2a8ea8c6dde3156a",
      "description": "Removed the local account alias and replaced the execution label with a neutral example. Historical execution reference; no device call made."
    },
    "data/two_qubit/live/manifest.json": {
      "original_sha256": "1347081cb989c69d48de8b5e10069ba77aeda3e660f533803523ca5d70aaebcb",
      "distributed_sha256": "12b79b13a4bb0a607f2223c868e30b62b94d561bf0028fcf0507722ff15ae302",
      "description": "Redacted the local job tag. Historical timestamp, numerical settings and recorded SHA-256 values unchanged."
    },
    "data/two_qubit/run.py": {
      "original_sha256": "ff3530349ffe1bdb8181fe009cb3202f36606ed176a2f92f0f8bf0197aea6fdb",
      "distributed_sha256": "a44929faa653d8eaaf9d36f5f7411e9b79dab05bffab275f049900ed87040061",
      "description": "Replaced the local execution label with a neutral example. Circuit, sampling and analysis code unchanged."
    }
  }
}


==> anc/README.txt <==
Offline calculations and primary experimental data for Ron Rubin,
Localized charges, reset noise, and boundary memory.

Extract this ZIP into a new directory. With Python 3.10+, NumPy, and
Matplotlib installed, run: python3 verify.py --full --figures
No credentials, quantum SDK, device access, or network is needed.
The command checks exact certificates, reconstructs the eight-site
Gram moments, recounts all primary two-qubit shots, and writes the
figures and result table. This archive contains no manuscript TeX.
To rebuild the paper, use the outer article source package.

supporting_reports/ describes earlier experiments; their complete
raw records are not included. Historical relative links in those
reports refer to the original workspace. The primary two-qubit
raw data and provenance records are included in data/.

Running verify.py creates calculation logs under review/verification/.
Local job labels and the account alias are omitted from public copies.
PUBLICATION_PROVENANCE.json lists the three edited experiment files
and their original and distributed digests. Historical hashes and
timestamps still refer to originals retained by the author; publication
digests are not pre-run hashes or independent authentication. Raw
outcomes, circuits, calibration and numerical results are unchanged.
make_figures.py checks unchanged records against historical hashes
and editorial copies against their declared publication hashes.
ARCHIVE_MANIFEST.json verifies the currently distributed files.
The historical verifier described in the protocol report is distinct
from the distributed make_figures.py recount program.


==> anc/anc/audit_finite_gram.py <==
#!/usr/bin/env python3
"""Independent read-only audit of exact_gram.json.

Uses Gram-matrix keys instead of signed-row canonicalization. Certifies L=8
moments by rational enclosures, and directly enumerates all length-three words.
Does not import the generating script or write its artifacts.
"""
from fractions import Fraction
from itertools import product
from pathlib import Path
import hashlib
import json


ROOT = Path(__file__).parent
CERT = json.loads((ROOT / "exact_gram.json").read_text())
assert hashlib.sha256((ROOT / "exact_gram.py").read_bytes()).hexdigest() == CERT["source_sha256"]
ROWS = {r["L"]: r for r in CERT["results"]}
I = (1, 0, 0, 0, 1, 0, 0, 0, 1)
ENTRIES = ((0, 0), (0, 1), (0, 2), (1, 1), (1, 2), (2, 2))
SHEARS = tuple((i, j, e) for i in range(3) for j in range(3) if i != j for e in (-1, 1))


def gram(m):
    return tuple(sum(m[3*r+a] * m[3*r+b] for r in range(3)) for a, b in ENTRIES)


def moved_gram(k, m, i, j, e):
    ri = m[3*i:3*i+3]
    rj = m[3*j:3*j+3]
    return tuple(k[h] + e*(ri[a]*rj[b] + rj[a]*ri[b]) + rj[a]*rj[b]
                 for h, (a, b) in enumerate(ENTRIES))


def moved_matrix(m, i, j, e):
    out = list(m)
    for a in range(3):
        out[3*i+a] += e*m[3*j+a]
    return tuple(out)


def multiply(a, b):
    return tuple(sum(a[3*i+k]*b[3*k+j] for k in range(3))
                 for i in range(3) for j in range(3))


def raw(m):
    return Fraction(sum(m[3*i]**2 for i in range(3)), sum(x*x for x in m))


def direct_three():
    letters = [I]
    for i, j, e in SHEARS:
        a = list(I)
        a[3*i+j] += e
        letters.append(tuple(a))
    first = second = Fraction()
    conditional = {}
    for word in product(range(13), repeat=3):
        m = I
        for a in word:
            m = multiply(m, letters[a])
        x = raw(m)
        first += x
        second += x*x
        conditional[word[1:]] = conditional.get(word[1:], Fraction()) + x
    mean = first / 13**3
    v = second / 13**3 - mean*mean
    w = sum((x*x for x in conditional.values()), Fraction()) / 13**4 - mean*mean
    assert mean == Fraction(1, 3)
    for field, value in (("mean", mean), ("charge_variance", v),
                         ("conditional_readout_variance", w),
                         ("first_site_reset_leakage_squared", v-w)):
        assert value == Fraction(ROWS[3][field]["fraction"])
    print("Independent full enumeration of 13^3 words matches all four exact moments.", flush=True)


def validate_json():
    for L, r in ROWS.items():
        def value(k): return Fraction(r[k]["fraction"])
        v, w, b = (value(k) for k in ("charge_variance", "conditional_readout_variance", "first_site_reset_leakage_squared"))
        assert value("mean") == Fraction(1, 3)
        assert r["word_count"] == 13**L and r["suffix_sites"] == L-1
        assert b == v-w > 0 and 0 <= w <= v
        assert value("leakage_to_variance") == b/v
        assert value("normalized_overlap_squared") == w/v
        assert value("zero_effective_reset_fraction_bound") == 2*w/v-1
        assert value("one_effective_complete_reset_fraction_bound") == 2*w/(v+b)-1
        for target in r["target_windows"]:
            theta = Fraction(target["target_fraction"]["fraction"])
            budget = (2*w/(1+theta)-v)/b
            assert budget == Fraction(target["maximum_sum_p_over_2_minus_p"]["fraction"])
            assert target["zero_budget_certifiable"] == (budget >= 0)
            for win in target["windows"]:
                p = Fraction(win["p"]["fraction"])
                charge = p/(2-p)
                n = win["effective_resets"]
                assert n == budget//charge and win["rounds_reset_last"] == n+1
                bound = 2*w/(v+n*charge*b)-1
                assert bound == Fraction(win["guaranteed_fraction"]["fraction"]) >= theta
                assert 2*w/(v+(n+1)*charge*b)-1 < theta
    print("JSON exact rational identities, window inequalities, and source hash verified.", flush=True)


def final_intervals(states, length):
    scale = 10**12
    nwords = 13**(length-1)
    first_lo = second_lo = cond_lo = cond_hi = 0
    for k, (m, count) in states.items():
        successors = [k]
        successors.extend(moved_gram(k, m, i, j, e) for i, j, e in SHEARS)
        msum = ssum = 0
        for kk in successors:
            numerator, denominator = kk[0], kk[0]+kk[3]+kk[5]
            assert 0 <= numerator <= denominator
            msum += scale*numerator//denominator
            ssum += scale*numerator*numerator//(denominator*denominator)
        first_lo += count*msum
        second_lo += count*ssum
        cond_lo += count*msum*msum
        cond_hi += count*(msum+13)*(msum+13)
    meanlo = Fraction(first_lo, 13*nwords*scale)
    assert meanlo <= Fraction(1, 3) <= meanlo+Fraction(1, scale)
    vlo = Fraction(second_lo, 13*nwords*scale)-Fraction(1, 9)
    vhi = vlo+Fraction(1, scale)
    wlo = Fraction(cond_lo, 169*nwords*scale*scale)-Fraction(1, 9)
    whi = Fraction(cond_hi, 169*nwords*scale*scale)-Fraction(1, 9)
    assert 0 < vlo <= vhi and 0 < wlo <= whi
    v = Fraction(ROWS[length]["charge_variance"]["fraction"])
    w = Fraction(ROWS[length]["conditional_readout_variance"]["fraction"])
    assert vlo <= v <= vhi and wlo <= w <= whi
    # Independent enclosures also reproduce every rounded finite-moment row.
    if length < 8:
        print("Independent moment enclosures verified at L =", length, flush=True)
        return
    lamlo, lamhi = 1-whi/vlo, 1-wlo/vhi
    assert Fraction(122666958, 10**9) < lamlo < lamhi < Fraction(122666960, 10**9) < Fraction(1, 8)
    assert vlo > Fraction(1,20) and wlo > Fraction(7,160)
    plateau_lo = (1-3*lamhi)/(1+lamhi)
    assert plateau_lo > Fraction(562944438, 10**9) > Fraction(1, 2)
    assert plateau_lo > Fraction(5,9) and plateau_lo*wlo > Fraction(7,288)
    print("L8 independent rational enclosures: lambda lies in (122666958/10^9, 122666960/10^9) < 1/7.", flush=True)
    print("Two complete-reset rounds: C/w > 562944438/10^9 > 1/2.", flush=True)
    print("Both stored L8 exact moments lie in the independent enclosures.", flush=True)


def main():
    validate_json()
    direct_three()
    states = {gram(I): [I, 1]}
    for n in range(8):
        assert sum(record[1] for record in states.values()) == 13**n
        assert len(states) == ROWS[n+1]["suffix_row_symmetry_classes"]
        print("Suffix length", n, "Gram classes", len(states), "exact word multiplicity", 13**n, flush=True)
        if 4 <= n < 7:
            final_intervals(states, n+1)
        if n == 7:
            final_intervals(states, 8)
            break
        following = {}
        for k, (m, count) in states.items():
            if k in following:
                following[k][1] += count
            else:
                following[k] = [m, count]
            for i, j, e in SHEARS:
                kk = moved_gram(k, m, i, j, e)
                if kk in following:
                    following[kk][1] += count
                else:
                    mm = moved_matrix(m, i, j, e)
                    assert gram(mm) == kk
                    following[kk] = [mm, count]
        states = following


if __name__ == "__main__":
    main()


==> anc/anc/certify_geometry_sizes.py <==
#!/usr/bin/env python3
"""Exact size ceilings following the orthogonality contraction certificate."""
from fractions import Fraction as F
from pathlib import Path
import hashlib
import json


def log_bounds(n, terms=40):
    def atanh_series(z):
        lower = 2*sum((z**(2*j+1)/F(2*j+1) for j in range(terms)), F())
        tail = 2*z**(2*terms+1)/(F(2*terms+1)*(1-z*z))
        return lower, lower+tail
    k = n.bit_length()-1
    y = F(n, 2**k)
    a = atanh_series(F(1,3))
    b = atanh_series((y-1)/(y+1))
    return tuple(k*a[i]+b[i] for i in (0,1))


def main():
    cases = [('fixed_image_readout',190,3673),
             ('fixed_image_one_reset_buffer',304,4002),
             ('fixed_image_1000_reset_buffer',304000,8838),
             ('fixed_image_3024_reset_buffer',919296,9612),
             ('gram_readout',1710,5211),
             ('gram_one_reset_buffer',2736,5540),
             ('gram_1000_reset_buffer',2736000,10376),
             ('gram_3024_reset_buffer',8273664,11151)]
    rows=[]
    for name, argument, ceiling in cases:
        lo, hi = (700*x for x in log_bounds(argument))
        assert ceiling-1 < lo <= hi < ceiling
        rows.append({'name':name,'argument':argument,'ceiling':ceiling,
                     'rational_interval_for_700_log':[str(lo),str(hi)]})
    assert 3673 < 700*log_bounds(304)[0]
    assert 5211 < 700*log_bounds(2736)[0]
    result={'status':'EXACT RATIONAL CEILING CERTIFICATES',
            'source_sha256':hashlib.sha256(Path(__file__).read_bytes()).hexdigest(),
            'localization_exponent':'1/1400','squared_error_exponent':'1/700',
            'fixed_image_prefactor':1,'gram_prefactor':3,'records':rows}
    Path(__file__).with_name('geometry_sizes_certificate.json').write_text(
        json.dumps(result,indent=2)+'\n')
    for row in rows: print(row['name'],row['ceiling'])


if __name__=='__main__':
    main()


==> anc/anc/certify_one_step.py <==
#!/usr/bin/env python3
"""Exact Bernstein coefficient certificate for uniform SL3 transvections.

P(q)=prod_{i!=j}[(S+q_j)^2-4q_iq_j], S=sum q_i.
Its homogeneous degree-12 Bernstein coefficients bound P on S=1.
This is integer/rational arithmetic, not sampling or floating optimization.
"""
from collections import defaultdict
from fractions import Fraction as F
from itertools import permutations
from math import factorial
from pathlib import Path
import hashlib
import json


def multiply(p, q):
    result = defaultdict(int)
    for a, c in p.items():
        for b, d in q.items():
            result[tuple(x+y for x, y in zip(a, b))] += c*d
    return {a: c for a, c in result.items() if c}


def factor(i, j):
    # Expand (S+q_j)^2 by squaring its linear form, then subtract 4q_iq_j.
    linear = {}
    for k in range(3):
        a = [0]*3
        a[k] = 1
        linear[tuple(a)] = 2 if k == j else 1
    result = multiply(linear, linear)
    a = [0]*3
    a[i] = a[j] = 1
    result[tuple(a)] -= 4
    return {a: c for a, c in result.items() if c}


def main():
    polynomial = {(0, 0, 0): 1}
    for i in range(3):
        for j in range(3):
            if i != j:
                polynomial = multiply(polynomial, factor(i, j))
    assert len(polynomial) == 91
    records = []
    for a in sorted(polynomial, reverse=True):
        assert sum(a) == 12
        multinomial = factorial(12)//(factorial(a[0])*factorial(a[1])*factorial(a[2]))
        b = F(polynomial[a], multinomial)
        assert F(26, 5) <= b <= 16
        for permutation in set(permutations(a)):
            assert polynomial[permutation] == polynomial[a]
        records.append({'exponents': a, 'power_coefficient': polynomial[a],
                        'multinomial': multinomial, 'bernstein_coefficient': str(b)})
    minimum = min(F(r['bernstein_coefficient']) for r in records)
    maximum = max(F(r['bernstein_coefficient']) for r in records)
    assert minimum == F(10061, 1925) and maximum == 16
    # Certified logarithm intervals from the positive atanh series.
    def log_bounds(z, terms=24):
        lo = 2*sum((z**(2*k+1)/F(2*k+1) for k in range(terms)), F())
        tail = 2*z**(2*terms+1)/(F(2*terms+1)*(1-z*z))
        return lo, lo+tail
    log2 = log_bounds(F(1, 3))
    log189over128 = log_bounds(F(61, 317))
    log6048 = tuple(12*log2[k]+log189over128[k] for k in (0, 1))
    assert 87074 < 10000*log6048[0] <= 10000*log6048[1] < 87075
    assert F(6048**2, 12096) == 3024
    # Independent exact checks of the expanded polynomial at rational simplex points.
    for q in [(F(1),F(0),F(0)), (F(1,3),)*3, (F(1,2),F(1,3),F(1,6))]:
        expanded = sum((c*q[0]**a[0]*q[1]**a[1]*q[2]**a[2]
                        for a,c in polynomial.items()), F())
        direct = F(1)
        for i in range(3):
            for j in range(3):
                if i != j:
                    direct *= (1+q[j])**2-4*q[i]*q[j]
        assert expanded == direct
    out = {'status': 'EXACT RATIONAL CERTIFICATE', 'polynomial_degree': 12,
           'coefficient_count': 91,
           'source_sha256': hashlib.sha256(Path(__file__).read_bytes()).hexdigest(),
           'minimum_bernstein_coefficient': str(minimum),
           'maximum_bernstein_coefficient': str(maximum),
           'certified_simplex_bounds': ['26/5', '16'],
           'log6048_rational_enclosure': [str(z) for z in log6048],
           'certified_readout_length': 87075,
           'certified_reset_rounds_at_that_buffer': 3024,
           'coefficients': records}
    path = Path(__file__).with_name('one_step_bernstein_certificate.json')
    path.write_text(json.dumps(out, indent=2)+'\n')
    print(f'Certified all {len(records)} coefficients: {minimum} <= b_alpha <= {maximum}.')
    print('Therefore 26/5 <= P(q) <= 16 for every q_i >= 0 with sum q_i = 1.')
    print('Symmetry-reduced coefficient table:')
    for row in records:
        a = row['exponents']
        if a[0] >= a[1] >= a[2]:
            print(a, row['bernstein_coefficient'])


if __name__ == '__main__':
    main()


==> anc/anc/certify_stationary_variance.py <==
#!/usr/bin/env python3
"""Exact ordered-cone certificate for the SL3 stationary coordinate variance.

Pairs the two signs of each shear before clearing their positive denominators.
No sampling or floating-point optimization is used to certify inequalities.
"""
from collections import defaultdict
from fractions import Fraction
from pathlib import Path
import hashlib
import json


def add(*polys):
    result = defaultdict(int)
    for poly in polys:
        for a, c in poly.items():
            result[a] += c
    return {a: c for a, c in result.items() if c}


def scale(poly, coefficient):
    return {a: coefficient*c for a, c in poly.items() if coefficient*c}


def mul(p, q):
    result = defaultdict(int)
    for a, c in p.items():
        for b, d in q.items():
            result[tuple(x+y for x, y in zip(a, b))] += c*d
    return {a: c for a, c in result.items() if c}


def product(polys):
    result = {(0, 0, 0): 1}
    for poly in polys:
        result = mul(result, poly)
    return result


def pair_numerator_denominator(q, i, j):
    k = 3-i-j
    s = add(*q)
    a = add(s, q[j])
    r = add(q[j], q[k])
    h2 = scale(mul(q[i], q[j]), 4)
    b = add(mul(a, a), scale(h2, -1))
    denominator = mul(b, b)
    numerator = add(
        denominator, scale(product([r, a, b]), -2),
        mul(add(mul(r, r), mul(q[j], q[j]), mul(q[k], q[k])),
            add(mul(a, a), h2)))
    return numerator, denominator


def evaluate(poly, point):
    return sum(c*point[0]**a[0]*point[1]**a[1]*point[2]**a[2]
               for a, c in poly.items())


def main():
    # Symmetry permits q1>=q2>=q3; represent them by z+x+y,z+y,z.
    q = [{(1,0,0): 1, (0,1,0): 1, (0,0,1): 1},
         {(0,1,0): 1, (0,0,1): 1}, {(0,0,1): 1}]
    pairs = [pair_numerator_denominator(q, i, j)
             for i in range(3) for j in range(3) if i != j]
    denominators = [b for _, b in pairs]
    denominator = product(denominators)
    numerator_sum = add(*(mul(n, product(denominators[:k]+denominators[k+1:]))
                          for k, (n, _) in enumerate(pairs)))
    # 28/57 = 1/3+3/19: this outgoing-purity bound gives variance >= 1/19.
    # The six-pair average is numerator_sum/(6*denominator).
    certificate = add(scale(numerator_sum, 57), scale(denominator, -168))
    negative = [(a, c) for a, c in certificate.items() if c < 0]
    if negative:
        print('Candidate 28/57 certificate failed; negative coefficient count:', len(negative))
        print('First negative coefficients:', negative[:8])
        raise SystemExit(1)
    assert all(sum(a) == 24 and c > 0 for a, c in certificate.items())
    assert len(certificate) == 325
    coefficient_ratio = min(Fraction(numerator_sum.get(a, 0), 6*b)
                            for a, b in denominator.items())
    assert coefficient_ratio == Fraction(76170107, 152413128)
    assert coefficient_ratio > Fraction(28, 57)
    # Check the cleared identity at exact points using direct signed transforms.
    for x in [(1,1,1), (1,2,3), (1,0,0), (0,1,2)]:
        squares = sorted((a*a for a in x), reverse=True)
        gaps = (squares[0]-squares[1], squares[1]-squares[2], squares[2])
        purity_sum = Fraction()
        sorted_x = sorted(x, reverse=True)
        for i in range(3):
            for j in range(3):
                if i == j:
                    continue
                for sign in (-1, 1):
                    y = list(sorted_x)
                    y[i] += sign*y[j]
                    norm2 = sum(a*a for a in y)
                    purity_sum += Fraction(sum(a**4 for a in y), norm2**2)
        assert Fraction(evaluate(certificate, gaps), evaluate(denominator, gaps)) == Fraction(57,2)*purity_sum-168
    output = {
        'status': 'EXACT INTEGER POLYNOMIAL CERTIFICATE',
        'source_sha256': hashlib.sha256(Path(__file__).read_bytes()).hexdigest(),
        'ordered_cone': ['q1=x+y+z', 'q2=y+z', 'q3=z'],
        'degree': 24, 'nonzero_coefficient_count': len(certificate),
        'minimum_nonzero_coefficient': min(certificate.values()),
        'minimum_numerator_to_six_denominator_coefficient_ratio': str(coefficient_ratio),
        'shear_average_purity_lower_bound': '28/57',
        'stationary_coordinate_variance_lower_bound': '1/19',
        'coefficients': [{'exponents': a, 'coefficient': c}
                         for a, c in sorted(certificate.items(), reverse=True)]}
    path = Path(__file__).with_name('stationary_variance_certificate.json')
    path.write_text(json.dumps(output, indent=2)+'\n')
    print('Certified outgoing purity >= 28/57; stationary coordinate variance >= 1/19.')
    print('Degree:', 24, 'nonzero positive coefficients:', len(certificate))


if __name__ == '__main__':
    main()


==> anc/anc/exact_gram.json <==
{
  "source_sha256": "39c50b72f0a68ae6f05dfac2251bc77b23a83edbf89d684fd5c184acb95225e8",
  "arithmetic": "Exact Fraction arithmetic; exhaustive signed-row-permutation orbit multiplicities",
  "symmetry": "B ~ R B for arbitrary signed permutation R; first-site conditional moments and left-letter transitions strongly lump",
  "raw_cache_limit": 50000,
  "independent_direct_word_check": {
    "L": 3,
    "passed": true,
    "method": "All 13^3 words; separate generic 3x3 multiplication; conditional sum by literal suffix word"
  },
  "prior_output_sha256": "429943cf2926a7cc1f7253082a4d58cb38fdea61e9d50cf9596174809822d4ca",
  "prior_exact_moment_comparison_lengths": [
    1,
    2,
    3,
    4,
    5,
    6
  ],
  "charge": "u(G)=sum_i G_i1^2 / sum_ij G_ij^2, centered by 1/3",
  "readout": "Trace conditional expectation of H_L onto sites 2 through L",
  "dynamics": "Arbitrary H_L-preserving bistochastic bulk followed by first-site partial reset each round",
  "bound": "C_F/w >= 2w/(v+(t-1)p/(2-p)b2)-1 for t>=1",
  "results": [
    {
      "L": 1,
      "suffix_sites": 0,
      "word_count": 13,
      "suffix_row_symmetry_classes": 1,
      "mean": {
        "fraction": "1/3",
        "decimal_display_only": 0.3333333333333333
      },
      "charge_variance": {
        "fraction": "1/78",
        "decimal_display_only": 0.01282051282051282
      },
      "conditional_readout_variance": {
        "fraction": "0",
        "decimal_display_only": 0.0
      },
      "first_site_reset_leakage_squared": {
        "fraction": "1/78",
        "decimal_display_only": 0.01282051282051282
      },
      "leakage_to_variance": {
        "fraction": "1",
        "decimal_display_only": 1.0
      },
      "normalized_overlap_squared": {
        "fraction": "0",
        "decimal_display_only": 0.0
      },
      "zero_effective_reset_fraction_bound": {
        "fraction": "-1",
        "decimal_display_only": -1.0
      },
      "one_effective_complete_reset_fraction_bound": {
        "fraction": "-1",
        "decimal_display_only": -1.0
      },
      "target_windows": []
    },
    {
      "L": 2,
      "suffix_sites": 1,
      "word_count": 169,
      "suffix_row_symmetry_classes": 13,
      "mean": {
        "fraction": "1/3",
        "decimal_display_only": 0.3333333333333333
      },
      "charge_variance": {
        "fraction": "320771/14905800",
        "decimal_display_only": 0.021519878168229818
      },
      "conditional_readout_variance": {
        "fraction": "1890409/193775400",
        "decimal_display_only": 0.009755670740455186
      },
      "first_site_reset_leakage_squared": {
        "fraction": "1139807/96887700",
        "decimal_display_only": 0.01176420742777463
      },
      "leakage_to_variance": {
        "fraction": "2279614/4170023",
        "decimal_display_only": 0.5466670087910787
      },
      "normalized_overlap_squared": {
        "fraction": "1890409/4170023",
        "decimal_display_only": 0.4533329912089214
      },
      "zero_effective_reset_fraction_bound": {
        "fraction": "-389205/4170023",
        "decimal_display_only": -0.09333401758215722
      },
      "one_effective_complete_reset_fraction_bound": {
        "fraction": "-2668819/6449637",
        "decimal_display_only": -0.41379367552003316
      },
      "target_windows": [
        {
          "target_fraction": {
            "fraction": "0",
            "decimal_display_only": 0.0
          },
          "maximum_sum_p_over_2_minus_p": {
            "fraction": "-389205/2279614",
            "decimal_display_only": -0.17073285214075717
          },
          "zero_budget_certifiable": false,
          "windows": []
        },
        {
          "target_fraction": {
            "fraction": "1/10",
            "decimal_display_only": 0.1
          },
          "maximum_sum_p_over_2_minus_p": {
            "fraction": "-8062073/25075754",
            "decimal_display_only": -0.32150869720607406
          },
          "zero_budget_certifiable": false,
          "windows": []
        },
        {
          "target_fraction": {
            "fraction": "1/5",
            "decimal_display_only": 0.2
          },
          "maximum_sum_p_over_2_minus_p": {
            "fraction": "-1529012/3419421",
            "decimal_display_only": -0.4471552347605048
          },
          "zero_budget_certifiable": false,
          "windows": []
        },
        {
          "target_fraction": {
            "fraction": "1/2",
            "decimal_display_only": 0.5
          },
          "maximum_sum_p_over_2_minus_p": {
            "fraction": "-4948433/6838842",
            "decimal_display_only": -0.7235776173802524
          },
          "zero_budget_certifiable": false,
          "windows": []
        }
      ]
    },
    {
      "L": 3,
      "suffix_sites": 2,
      "word_count": 2197,
      "suffix_row_symmetry_classes": 109,
      "mean": {
        "fraction": "1/3",
        "decimal_display_only": 0.3333333333333333
      },
      "charge_variance": {
        "fraction": "56936050790117/1980646959891600",
        "decimal_display_only": 0.02874618846421428
      },
      "conditional_readout_variance": {
        "fraction": "45946911897553/2574841047859080",
        "decimal_display_only": 0.017844562457848333
      },
      "first_site_reset_leakage_squared": {
        "fraction": "280699541295991/25748410478590800",
        "decimal_display_only": 0.01090162600636595
      },
      "leakage_to_variance": {
        "fraction": "280699541295991/740168660271521",
        "decimal_display_only": 0.3792372689665354
      },
      "normalized_overlap_squared": {
        "fraction": "459469118975530/740168660271521",
        "decimal_display_only": 0.6207627310334646
      },
      "zero_effective_reset_fraction_bound": {
        "fraction": "178769577679539/740168660271521",
        "decimal_display_only": 0.24152546206692913
      },
      "one_effective_complete_reset_fraction_bound": {
        "fraction": "-25482490904113/255217050391878",
        "decimal_display_only": -0.09984634986175654
      },
      "target_windows": [
        {
          "target_fraction": {
            "fraction": "0",
            "decimal_display_only": 0.0
          },
          "maximum_sum_p_over_2_minus_p": {
            "fraction": "178769577679539/280699541295991",
            "decimal_display_only": 0.6368716416641049
          },
          "zero_budget_certifiable": true,
          "windows": [
            {
              "p": {
                "fraction": "1",
                "decimal_display_only": 1.0
              },
              "effective_resets": 0,
              "rounds_reset_last": 1,
              "guaranteed_fraction": {
                "fraction": "178769577679539/740168660271521",
                "decimal_display_only": 0.24152546206692913
              }
            },
            {
              "p": {
                "fraction": "1/2",
                "decimal_display_only": 0.5
              },
              "effective_resets": 1,
              "rounds_reset_last": 2,
              "guaranteed_fraction": {
                "fraction": "127804595871313/1250602761055277",
                "decimal_display_only": 0.10219439765467142
              }
            },
            {
              "p": {
                "fraction": "1/5",
                "decimal_display_only": 0.2
              },
              "effective_resets": 5,
              "rounds_reset_last": 6,
              "guaranteed_fraction": {
                "fraction": "51357123158974/2016253912230911",
                "decimal_display_only": 0.02547155536682839
              }
            },
            {
              "p": {
                "fraction": "1/10",
                "decimal_display_only": 0.1
              },
              "effective_resets": 12,
              "rounds_reset_last": 13,
              "guaranteed_fraction": {
                "fraction": "28227480359349/17431599040710791",
                "decimal_display_only": 0.0016193282264825427
              }
            },
            {
              "p": {
                "fraction": "1/20",
                "decimal_display_only": 0.05
              },
              "effective_resets": 24,
              "rounds_reset_last": 25,
              "guaranteed_fraction": {
                "fraction": "78408179466079/11867788913897701",
                "decimal_display_only": 0.006606806039013685
              }
            },
            {
              "p": {
                "fraction": "1/100",
                "decimal_display_only": 0.01
              },
              "effective_resets": 126,
              "rounds_reset_last": 127,
              "guaranteed_fraction": {
                "fraction": "41400750986679/36532341119465509",
                "decimal_display_only": 0.001133263013484221
              }
            }
          ]
        },
        {
          "target_fraction": {
            "fraction": "1/10",
            "decimal_display_only": 0.1
          },
          "maximum_sum_p_over_2_minus_p": {
            "fraction": "1047527116523869/3087694954255901",
            "decimal_display_only": 0.3392586159069949
          },
          "zero_budget_certifiable": true,
          "windows": [
            {
              "p": {
                "fraction": "1",
                "decimal_display_only": 1.0
              },
              "effective_resets": 0,
              "rounds_reset_last": 1,
              "guaranteed_fraction": {
                "fraction": "178769577679539/740168660271521",
                "decimal_display_only": 0.24152546206692913
              }
            },
            {
              "p": {
                "fraction": "1/2",
                "decimal_display_only": 0.5
              },
              "effective_resets": 1,
              "rounds_reset_last": 2,
              "guaranteed_fraction": {
                "fraction": "127804595871313/1250602761055277",
                "decimal_display_only": 0.10219439765467142
              }
            },
            {
              "p": {
                "fraction": "1/5",
                "decimal_display_only": 0.2
              },
              "effective_resets": 3,
              "rounds_reset_last": 4,
              "guaranteed_fraction": {
                "fraction": "127804595871313/1250602761055277",
                "decimal_display_only": 0.10219439765467142
              }
            },
            {
              "p": {
                "fraction": "1/10",
                "decimal_display_only": 0.1
              },
              "effective_resets": 6,
              "rounds_reset_last": 7,
              "guaranteed_fraction": {
                "fraction": "342484945627059/3149480358586969",
                "decimal_display_only": 0.10874331846308662
              }
            },
            {
              "p": {
                "fraction": "1/20",
                "decimal_display_only": 0.05
              },
              "effective_resets": 13,
              "rounds_reset_last": 14,
              "guaranteed_fraction": {
                "fraction": "127804595871313/1250602761055277",
                "decimal_display_only": 0.10219439765467142
              }
            },
            {
              "p": {
                "fraction": "1/100",
                "decimal_display_only": 0.01
              },
              "effective_resets": 67,
              "rounds_reset_last": 68,
              "guaranteed_fraction": {
                "fraction": "4192069172849216/41525108165216019",
                "decimal_display_only": 0.10095263704480247
              }
            }
          ]
        },
        {
          "target_fraction": {
            "fraction": "1/5",
            "decimal_display_only": 0.2
          },
          "maximum_sum_p_over_2_minus_p": {
            "fraction": "76839614063087/842098623887973",
            "decimal_display_only": 0.09124776110940327
          },
          "zero_budget_certifiable": true,
          "windows": [
            {
              "p": {
                "fraction": "1",
                "decimal_display_only": 1.0
              },
              "effective_resets": 0,
              "rounds_reset_last": 1,
              "guaranteed_fraction": {
                "fraction": "178769577679539/740168660271521",
                "decimal_display_only": 0.24152546206692913
              }
            },
            {
              "p": {
                "fraction": "1/2",
                "decimal_display_only": 0.5
              },
              "effective_resets": 0,
              "rounds_reset_last": 1,
              "guaranteed_fraction": {
                "fraction": "178769577679539/740168660271521",
                "decimal_display_only": 0.24152546206692913
              }
            },
            {
              "p": {
                "fraction": "1/5",
                "decimal_display_only": 0.2
              },
              "effective_resets": 0,
              "rounds_reset_last": 1,
              "guaranteed_fraction": {
                "fraction": "178769577679539/740168660271521",
                "decimal_display_only": 0.24152546206692913
              }
            },
            {
              "p": {
                "fraction": "1/10",
                "decimal_display_only": 0.1
              },
              "effective_resets": 1,
              "rounds_reset_last": 2,
              "guaranteed_fraction": {
                "fraction": "311592243461525/1434390408645489",
                "decimal_display_only": 0.21722973158734732
              }
            },
            {
              "p": {
                "fraction": "1/20",
                "decimal_display_only": 0.05
              },
              "effective_resets": 3,
              "rounds_reset_last": 4,
              "guaranteed_fraction": {
                "fraction": "510826242134504/2475723031206441",
                "decimal_display_only": 0.2063341640787556
              }
            },
            {
              "p": {
                "fraction": "1/100",
                "decimal_display_only": 0.01
              },
              "effective_resets": 18,
              "rounds_reset_last": 19,
              "guaranteed_fraction": {
                "fraction": "30522554214900423/152346155137360517",
                "decimal_display_only": 0.20035001334546476
              }
            }
          ]
        },
        {
          "target_fraction": {
            "fraction": "1/2",
            "decimal_display_only": 0.5
          },
          "maximum_sum_p_over_2_minus_p": {
            "fraction": "-382629504912443/842098623887973",
            "decimal_display_only": -0.4543761194452984
          },
          "zero_budget_certifiable": false,
          "windows": []
        }
      ]
    },
    {
      "L": 4,
      "suffix_sites": 3,
      "word_count": 28561,
      "suffix_row_symmetry_classes": 649,
      "mean": {
        "fraction": "1/3",
        "decimal_display_only": 0.3333333333333333
      },
      "charge_variance": {
        "fraction": "8829006951775165658870573/254825102974811166452655000",
        "decimal_display_only": 0.03464732025497461
      },
      "conditional_readout_variance": {
        "fraction": "661064165960260011910351399/26501810709380361311076120000",
        "decimal_display_only": 0.024944113185680374
      },
      "first_site_reset_leakage_squared": {
        "fraction": "28572506336039690734687577/2944645634375595701230680000",
        "decimal_display_only": 0.009703207069294235
      },
      "leakage_to_variance": {
        "fraction": "257152557024357216612188193/918216722984617228522539592",
        "decimal_display_only": 0.280056494929101
      },
      "normalized_overlap_squared": {
        "fraction": "661064165960260011910351399/918216722984617228522539592",
        "decimal_display_only": 0.719943505070899
      },
      "zero_effective_reset_fraction_bound": {
        "fraction": "201955804467951397649081603/459108361492308614261269796",
        "decimal_display_only": 0.43988701014179793
      },
      "one_effective_complete_reset_fraction_bound": {
        "fraction": "146759051911545578685975013/1175369280008974445134727785",
        "decimal_display_only": 0.12486207901437156
      },
      "target_windows": [
        {
          "target_fraction": {
            "fraction": "0",
            "decimal_display_only": 0.0
          },
          "maximum_sum_p_over_2_minus_p": {
            "fraction": "403911608935902795298163206/257152557024357216612188193",
            "decimal_display_only": 1.5707081182072193
          },
          "zero_budget_certifiable": true,
          "windows": [
            {
              "p": {
                "fraction": "1",
                "decimal_display_only": 1.0
              },
              "effective_resets": 1,
              "rounds_reset_last": 2,
              "guaranteed_fraction": {
                "fraction": "146759051911545578685975013/1175369280008974445134727785",
                "decimal_display_only": 0.12486207901437156
              }
            },
            {
              "p": {
                "fraction": "1/2",
                "decimal_display_only": 0.5
              },
              "effective_resets": 4,
              "rounds_reset_last": 5,
              "guaranteed_fraction": {
                "fraction": "30520766451713253240956141/630543399508546758669395258",
                "decimal_display_only": 0.048403910778388154
              }
            },
            {
              "p": {
                "fraction": "1/5",
                "decimal_display_only": 0.2
              },
              "effective_resets": 14,
              "rounds_reset_last": 15,
              "guaranteed_fraction": {
                "fraction": "1948260115673562506268564/659115905844586449404082835",
                "decimal_display_only": 0.0029558687605590033
              }
            },
            {
              "p": {
                "fraction": "1/10",
                "decimal_display_only": 0.1
              },
              "effective_resets": 29,
              "rounds_reset_last": 30,
              "guaranteed_fraction": {
                "fraction": "216896416075793828911643317/24903541890414086623681709845",
                "decimal_display_only": 0.008709460567104392
              }
            },
            {
              "p": {
                "fraction": "1/20",
                "decimal_display_only": 0.05
              },
              "effective_resets": 61,
              "rounds_reset_last": 62,
              "guaranteed_fraction": {
                "fraction": "22082256671472934428295087/17165586058295287375240841287",
                "decimal_display_only": 0.0012864260268469925
              }
            },
            {
              "p": {
                "fraction": "1/100",
                "decimal_display_only": 0.01
              },
              "effective_resets": 312,
              "rounds_reset_last": 313,
              "guaranteed_fraction": {
                "fraction": "73406193322602340665880889/131478362832769140029494047512",
                "decimal_display_only": 0.0005583138680846646
              }
            }
          ]
        },
        {
          "target_fraction": {
            "fraction": "1/10",
            "decimal_display_only": 0.1
          },
          "maximum_sum_p_over_2_minus_p": {
            "fraction": "346766596263823413828788052/314297569696436598081563347",
            "decimal_display_only": 1.1033066421695432
          },
          "zero_budget_certifiable": true,
          "windows": [
            {
              "p": {
                "fraction": "1",
                "decimal_display_only": 1.0
              },
              "effective_resets": 1,
              "rounds_reset_last": 2,
              "guaranteed_fraction": {
                "fraction": "146759051911545578685975013/1175369280008974445134727785",
                "decimal_display_only": 0.12486207901437156
              }
            },
            {
              "p": {
                "fraction": "1/2",
                "decimal_display_only": 0.5
              },
              "effective_resets": 3,
              "rounds_reset_last": 4,
              "guaranteed_fraction": {
                "fraction": "146759051911545578685975013/1175369280008974445134727785",
                "decimal_display_only": 0.12486207901437156
              }
            },
            {
              "p": {
                "fraction": "1/5",
                "decimal_display_only": 0.2
              },
              "effective_resets": 9,
              "rounds_reset_last": 10,
              "guaranteed_fraction": {
                "fraction": "146759051911545578685975013/1175369280008974445134727785",
                "decimal_display_only": 0.12486207901437156
              }
            },
            {
              "p": {
                "fraction": "1/10",
                "decimal_display_only": 0.1
              },
              "effective_resets": 20,
              "rounds_reset_last": 21,
              "guaranteed_fraction": {
                "fraction": "1265634714647504389210668527/11294584438597435837086008054",
                "decimal_display_only": 0.11205677566342327
              }
            },
            {
              "p": {
                "fraction": "1/20",
                "decimal_display_only": 0.05
              },
              "effective_resets": 43,
              "rounds_reset_last": 44,
              "guaranteed_fraction": {
                "fraction": "1564997598817616234101424245/15622670716149144075567712129",
                "decimal_display_only": 0.10017477979612534
              }
            },
            {
              "p": {
                "fraction": "1/100",
                "decimal_display_only": 0.01
              },
              "effective_resets": 219,
              "rounds_reset_last": 220,
              "guaranteed_fraction": {
                "fraction": "24062000189910425826265263727/239041537862273058914054593075",
                "decimal_display_only": 0.10066033043919784
              }
            }
          ]
        },
        {
          "target_fraction": {
            "fraction": "1/5",
            "decimal_display_only": 0.2
          },
          "maximum_sum_p_over_2_minus_p": {
            "fraction": "550670660847448373984138219/771457671073071649836564579",
            "decimal_display_only": 0.7138054121381463
          },
          "zero_budget_certifiable": true,
          "windows": [
            {
              "p": {
                "fraction": "1",
                "decimal_display_only": 1.0
              },
              "effective_resets": 0,
              "rounds_reset_last": 1,
              "guaranteed_fraction": {
                "fraction": "201955804467951397649081603/459108361492308614261269796",
                "decimal_display_only": 0.43988701014179793
              }
            },
            {
              "p": {
                "fraction": "1/2",
                "decimal_display_only": 0.5
              },
              "effective_resets": 2,
              "rounds_reset_last": 3,
              "guaranteed_fraction": {
                "fraction": "116238285459832325445018872/544825880500427686465332527",
                "decimal_display_only": 0.2133494197321654
              }
            },
            {
              "p": {
                "fraction": "1/5",
                "decimal_display_only": 0.2
              },
              "effective_resets": 6,
              "rounds_reset_last": 7,
              "guaranteed_fraction": {
                "fraction": "116238285459832325445018872/544825880500427686465332527",
                "decimal_display_only": 0.2133494197321654
              }
            },
            {
              "p": {
                "fraction": "1/10",
                "decimal_display_only": 0.1
              },
              "effective_resets": 13,
              "rounds_reset_last": 14,
              "guaranteed_fraction": {
                "fraction": "4331337328465509294706654405/20789100978024371157886698757",
                "decimal_display_only": 0.20834654336635602
              }
            },
            {
              "p": {
                "fraction": "1/20",
                "decimal_display_only": 0.05
              },
              "effective_resets": 27,
              "rounds_reset_last": 28,
              "guaranteed_fraction": {
                "fraction": "2936477902947521389366427941/14251190412019238920302708433",
                "decimal_display_only": 0.20605141171020636
              }
            },
            {
              "p": {
                "fraction": "1/100",
                "decimal_display_only": 0.01
              },
              "effective_resets": 142,
              "rounds_reset_last": 143,
              "guaranteed_fraction": {
                "fraction": "21931373540392965752701877294/109620395485698776617458051107",
                "decimal_display_only": 0.20006654275621694
              }
            }
          ]
        },
        {
          "target_fraction": {
            "fraction": "1/2",
            "decimal_display_only": 0.5
          },
          "maximum_sum_p_over_2_minus_p": {
            "fraction": "-110393505112811637926213180/771457671073071649836564579",
            "decimal_display_only": -0.14309729393092688
          },
          "zero_budget_certifiable": false,
          "windows": []
        }
      ]
    },
    {
      "L": 5,
      "suffix_sites": 4,
      "word_count": 371293,
      "suffix_row_symmetry_classes": 3121,
      "mean": {
        "fraction": "1/3",
        "decimal_display_only": 0.3333333333333333
      },
      "charge_variance": {
        "fraction": "972668241834272513177426615605410401092969638137285431631654509/24582336846128337121110604182217170577496804640707600998032480000",
        "decimal_display_only": 0.039567769651950954
      },
      "conditional_readout_variance": {
        "fraction": "449771020201109768159804561372183044265384576709791160907177807117/14540452244484911407136922373781456396589359944978545990336211920000",
        "decimal_display_only": 0.030932395543041287
      },
      "first_site_reset_leakage_squared": {
        "fraction": "992586915761758287625638590975630102617446357694965785794038221/114944286517667283850884761848074754123236046995877833915701280000",
        "decimal_display_only": 0.008635374108909664
      },
      "leakage_to_variance": {
        "fraction": "251124489687724846769286563516834415962213928496826343805891669913/1150666530089944383088895686261200504492983081916408665620247284147",
        "decimal_display_only": 0.2182426299199779
      },
      "normalized_overlap_squared": {
        "fraction": "899542040402219536319609122744366088530769153419582321814355614234/1150666530089944383088895686261200504492983081916408665620247284147",
        "decimal_display_only": 0.7817573700800221
      },
      "zero_effective_reset_fraction_bound": {
        "fraction": "648417550714494689550322559227531672568555224922755978008463944321/1150666530089944383088895686261200504492983081916408665620247284147",
        "decimal_display_only": 0.5635147401600442
      },
      "one_effective_complete_reset_fraction_bound": {
        "fraction": "99323265256692460695258998927674314151585324106482408550643068602/350447754944417307464545562444508730113799252603308752356534738515",
        "decimal_display_only": 0.2834181810422658
      },
      "target_windows": [
        {
          "target_fraction": {
            "fraction": "0",
            "decimal_display_only": 0.0
          },
          "maximum_sum_p_over_2_minus_p": {
            "fraction": "648417550714494689550322559227531672568555224922755978008463944321/251124489687724846769286563516834415962213928496826343805891669913",
            "decimal_display_only": 2.5820562204857307
          },
          "zero_budget_certifiable": true,
          "windows": [
            {
              "p": {
                "fraction": "1",
                "decimal_display_only": 1.0
              },
              "effective_resets": 2,
              "rounds_reset_last": 3,
              "guaranteed_fraction": {
                "fraction": "146168571339044996011749432193862840644127367929103290396680604495/1652915509465394076627468813294869336417410938910061353232030623973",
                "decimal_display_only": 0.08843075795587435
              }
            },
            {
              "p": {
                "fraction": "1/2",
                "decimal_display_only": 0.5
              },
              "effective_resets": 7,
              "rounds_reset_last": 8,
              "guaranteed_fraction": {
                "fraction": "46845306082352535316490433266188526492542043822620881846037535893/1302467754520976769162923250850360606303611686306752600875495885458",
                "decimal_display_only": 0.03596657646206478
              }
            },
            {
              "p": {
                "fraction": "1/5",
                "decimal_display_only": 0.2
              },
              "effective_resets": 23,
              "rounds_reset_last": 24,
              "guaranteed_fraction": {
                "fraction": "29947346806390365129656036080296742993038334438898947270333545445/8065931016813585461746826068618998053783884046337341949058866982661",
                "decimal_display_only": 0.003712819604328943
              }
            },
            {
              "p": {
                "fraction": "1/10",
                "decimal_display_only": 0.1
              },
              "effective_resets": 49,
              "rounds_reset_last": 50,
              "guaranteed_fraction": {
                "fraction": "7416734438440804880543506499107698327033388593936367836061558181/17083882033203730385192029825643847983757580526378127746636695112265",
                "decimal_display_only": 0.0004341363645584685
              }
            },
            {
              "p": {
                "fraction": "1/20",
                "decimal_display_only": 0.05
              },
              "effective_resets": 100,
              "rounds_reset_last": 101,
              "guaranteed_fraction": {
                "fraction": "175835509092808215533923458190293633952260922304848761740926837219/69988443642280315617395588115870261271447733044422572339778811073033",
                "decimal_display_only": 0.0025123506102168163
              }
            },
            {
              "p": {
                "fraction": "1/100",
                "decimal_display_only": 0.01
              },
              "effective_resets": 513,
              "rounds_reset_last": 514,
              "guaranteed_fraction": {
                "fraction": "104114691190798413935091101071373726263372220378262625630949127255/178904751348850889313667124325057477891359689310118619415425818105311",
                "decimal_display_only": 0.0005819559872268711
              }
            }
          ]
        },
        {
          "target_fraction": {
            "fraction": "1/10",
            "decimal_display_only": 0.1
          },
          "maximum_sum_p_over_2_minus_p": {
            "fraction": "5333508977055002512414329906014116221192569167311151114464392159063/2762369386564973314462152198685178575584353213465089781864808369043",
            "decimal_display_only": 1.9307732713065069
          },
          "zero_budget_certifiable": true,
          "windows": [
            {
              "p": {
                "fraction": "1",
                "decimal_display_only": 1.0
              },
              "effective_resets": 1,
              "rounds_reset_last": 2,
              "guaranteed_fraction": {
                "fraction": "99323265256692460695258998927674314151585324106482408550643068602/350447754944417307464545562444508730113799252603308752356534738515",
                "decimal_display_only": 0.2834181810422658
              }
            },
            {
              "p": {
                "fraction": "1/2",
                "decimal_display_only": 0.5
              },
              "effective_resets": 5,
              "rounds_reset_last": 6,
              "guaranteed_fraction": {
                "fraction": "344815101852429917402267430049211468947298016142068107497966741699/2353811019354228691556559938183886796645009444116678857945100101003",
                "decimal_display_only": 0.1464922625551436
              }
            },
            {
              "p": {
                "fraction": "1/5",
                "decimal_display_only": 0.2
              },
              "effective_resets": 17,
              "rounds_reset_last": 18,
              "guaranteed_fraction": {
                "fraction": "391660407934782452718757863315399995439840059964688989344004277592/3656278773875205460719483189034247402948621130423431458820595986461",
                "decimal_display_only": 0.10711995232236371
              }
            },
            {
              "p": {
                "fraction": "1/10",
                "decimal_display_only": 0.1
              },
              "effective_resets": 36,
              "rounds_reset_last": 37,
              "guaranteed_fraction": {
                "fraction": "3279451834817304617761812338717062804162847847646615205148714825231/30903145700467037762383334325568848560006379982297513023796798515661",
                "decimal_display_only": 0.10612032401503199
              }
            },
            {
              "p": {
                "fraction": "1/20",
                "decimal_display_only": 0.05
              },
              "effective_resets": 75,
              "rounds_reset_last": 76,
              "guaranteed_fraction": {
                "fraction": "537828979273827448730507295509262836083967427893792279740684882087/5309194283340599537346952002329116739366032069333492812052626610434",
                "decimal_display_only": 0.10130143117223052
              }
            },
            {
              "p": {
                "fraction": "1/100",
                "decimal_display_only": 0.01
              },
              "effective_resets": 384,
              "rounds_reset_last": 385,
              "guaranteed_fraction": {
                "fraction": "32603288552098102061108148895814387111652341216847123602221923673287/325414443527985273394096281956443316123593781844146640479891610791845",
                "decimal_display_only": 0.10019004749337211
              }
            }
          ]
        },
        {
          "target_fraction": {
            "fraction": "1/5",
            "decimal_display_only": 0.2
          },
          "maximum_sum_p_over_2_minus_p": {
            "fraction": "1045710611741264532331358554938228929174896521348685612211036218729/753373469063174540307859690550503247886641785490479031417675009739",
            "decimal_display_only": 1.3880374803238205
          },
          "zero_budget_certifiable": true,
          "windows": [
            {
              "p": {
                "fraction": "1",
                "decimal_display_only": 1.0
              },
              "effective_resets": 1,
              "rounds_reset_last": 2,
              "guaranteed_fraction": {
                "fraction": "99323265256692460695258998927674314151585324106482408550643068602/350447754944417307464545562444508730113799252603308752356534738515",
                "decimal_display_only": 0.2834181810422658
              }
            },
            {
              "p": {
                "fraction": "1/2",
                "decimal_display_only": 0.5
              },
              "effective_resets": 4,
              "rounds_reset_last": 5,
              "guaranteed_fraction": {
                "fraction": "940754693392584681573821423615257353856809960780962558801825153311/4456497549020732536343833312850939177327804959736531372084308532093",
                "decimal_display_only": 0.2110973209441808
              }
            },
            {
              "p": {
                "fraction": "1/5",
                "decimal_display_only": 0.2
              },
              "effective_resets": 12,
              "rounds_reset_last": 13,
              "guaranteed_fraction": {
                "fraction": "940754693392584681573821423615257353856809960780962558801825153311/4456497549020732536343833312850939177327804959736531372084308532093",
                "decimal_display_only": 0.2110973209441808
              }
            },
            {
              "p": {
                "fraction": "1/10",
                "decimal_display_only": 0.1
              },
              "effective_resets": 26,
              "rounds_reset_last": 27,
              "guaranteed_fraction": {
                "fraction": "5790696731694553085454677973885406963784987132614878643207631524361/28391900803589789294690468690400504400384240697329249585737881816531",
                "decimal_display_only": 0.2039559370030764
              }
            },
            {
              "p": {
                "fraction": "1/20",
                "decimal_display_only": 0.05
              },
              "effective_resets": 54,
              "rounds_reset_last": 55,
              "guaranteed_fraction": {
                "fraction": "3909187344909383722307035126654892256071367211052953525603981217739/19478905705548324222002802064698626045728630777856186841569264752345",
                "decimal_display_only": 0.20068824214267336
              }
            },
            {
              "p": {
                "fraction": "1/100",
                "decimal_display_only": 0.01
              },
              "effective_resets": 276,
              "rounds_reset_last": 277,
              "guaranteed_fraction": {
                "fraction": "59724733438372385512191097755632504035571445494504368733258224023891/298292998641710989943013333096625199199674677566489395348855310441241",
                "decimal_display_only": 0.2002217072151587
              }
            }
          ]
        },
        {
          "target_fraction": {
            "fraction": "1/2",
            "decimal_display_only": 0.5
          },
          "maximum_sum_p_over_2_minus_p": {
            "fraction": "146168571339044996011749432193862840644127367929103290396680604495/753373469063174540307859690550503247886641785490479031417675009739",
            "decimal_display_only": 0.19401874016191026
          },
          "zero_budget_certifiable": true,
          "windows": [
            {
              "p": {
                "fraction": "1",
                "decimal_display_only": 1.0
              },
              "effective_resets": 0,
              "rounds_reset_last": 1,
              "guaranteed_fraction": {
                "fraction": "648417550714494689550322559227531672568555224922755978008463944321/1150666530089944383088895686261200504492983081916408665620247284147",
                "decimal_display_only": 0.5635147401600442
              }
            },
            {
              "p": {
                "fraction": "1/2",
                "decimal_display_only": 0.5
              },
              "effective_resets": 0,
              "rounds_reset_last": 1,
              "guaranteed_fraction": {
                "fraction": "648417550714494689550322559227531672568555224922755978008463944321/1150666530089944383088895686261200504492983081916408665620247284147",
                "decimal_display_only": 0.5635147401600442
              }
            },
            {
              "p": {
                "fraction": "1/5",
                "decimal_display_only": 0.2
              },
              "effective_resets": 1,
              "rounds_reset_last": 2,
              "guaranteed_fraction": {
                "fraction": "1396158366685681839795904117382737659288695773951994364567570957244/2651780815124306073642336934966909739099765416436126083597029306809",
                "decimal_display_only": 0.5264984039113485
              }
            },
            {
              "p": {
                "fraction": "1/10",
                "decimal_display_only": 0.1
              },
              "effective_resets": 3,
              "rounds_reset_last": 4,
              "guaranteed_fraction": {
                "fraction": "2891639998628056140287067233693149632728976872010471137685784983090/5654009385193029454749219432378328208313330085475560919550593352133",
                "decimal_display_only": 0.5114317648995793
              }
            },
            {
              "p": {
                "fraction": "1/20",
                "decimal_display_only": 0.05
              },
              "effective_resets": 7,
              "rounds_reset_last": 8,
              "guaranteed_fraction": {
                "fraction": "5882603262512804741269393466313973579609539068127424683922213034782/11658466525330476216962984427201165146740459423554430591457721442781",
                "decimal_display_only": 0.5045777890026625
              }
            },
            {
              "p": {
                "fraction": "1/100",
                "decimal_display_only": 0.01
              },
              "effective_resets": 38,
              "rounds_reset_last": 39,
              "guaranteed_fraction": {
                "fraction": "119492361984050899043281299872639095034578360476749038559060441463185/238525370096032476411923130979618608200667762584244725523053093001947",
                "decimal_display_only": 0.5009629035936185
              }
            }
          ]
        }
      ]
    },
    {
      "L": 6,
      "suffix_sites": 5,
      "word_count": 4826809,
      "suffix_row_symmetry_classes": 13513,
      "mean": {
        "fraction": "1/3",
        "decimal_display_only": 0.3333333333333333
      },
      "charge_variance": {
        "fraction": "1709382283310181472850585457802420022807135294402783845297417352504727139951532392750501027879680093750172582797040447961047920342443148875558499661912430941/39129502389118282627581332361730241021040538542468368850670845025312375313535222990797735804339842290812708963241064590790824640001548598694290472842646000000",
        "decimal_display_only": 0.04368525483180057
      },
      "conditional_readout_variance": {
        "fraction": "152167858027252998858455401341421917713781622413855927719036855518975496872081794040998097742981462651352670469162265002852451835544051697892264805321341076887/4225986258024774523778783895066866030272378162586583835872451262733736533861804083006155466868702967407772568030034975805409061120167248658983371067005768000000",
        "decimal_display_only": 0.03600765566577498
      },
      "first_site_reset_leakage_squared": {
        "fraction": "125271924981647105055628679927565423742814630817161110320788488615965383176384958980911248139088754724579028852965650104018237688956789114548467792143634999/16316549258782913219223103841957011699893351979098779289082823408238364995605421169907936165516227673389083274247239288823973208958174705247040042729752000000",
        "decimal_display_only": 0.007677599166025587
      },
      "leakage_to_variance": {
        "fraction": "32445428570246600209407828101239444749388989381644727573084218551535034242683704376056013268023987473665968472918103376940723561439808380668053158165201464741/184613286597499599067863229442661362463170611795500655292121074070510531114765498417054111011005450125018638942080368379793175396983860078560317963486542541628",
        "decimal_display_only": 0.17574806866953877
      },
      "normalized_overlap_squared": {
        "fraction": "152167858027252998858455401341421917713781622413855927719036855518975496872081794040998097742981462651352670469162265002852451835544051697892264805321341076887/184613286597499599067863229442661362463170611795500655292121074070510531114765498417054111011005450125018638942080368379793175396983860078560317963486542541628",
        "decimal_display_only": 0.8242519313304613
      },
      "zero_effective_reset_fraction_bound": {
        "fraction": "59861214728503199324523786620091236482196316516105600072976318483720231314699044832471042237478737588843350998122080812955864137052121658612105823578069806073/92306643298749799533931614721330681231585305897750327646060537035255265557382749208527055505502725062509319471040184189896587698491930039280158981743271270814",
        "decimal_display_only": 0.6485038626609224
      },
      "one_effective_complete_reset_fraction_bound": {
        "fraction": "87277000886759798439639745138943028215003643650566472572868418415905428386714385288886071206933487704020733523326058248971004712664434936556158488990938147405/217058715167746199277271057543900807212559601177145382865205292622045565357449202793110124279029437598684607414998471756733898958423668459228371121651744006369",
        "decimal_display_only": 0.402089364710884
      },
      "target_windows": [
        {
          "target_fraction": {
            "fraction": "0",
            "decimal_display_only": 0.0
          },
          "maximum_sum_p_over_2_minus_p": {
            "fraction": "119722429457006398649047573240182472964392633032211200145952636967440462629398089664942084474957475177686701996244161625911728274104243317224211647156139612146/32445428570246600209407828101239444749388989381644727573084218551535034242683704376056013268023987473665968472918103376940723561439808380668053158165201464741",
            "decimal_display_only": 3.6899629541893413
          },
          "zero_budget_certifiable": true,
          "windows": [
            {
              "p": {
                "fraction": "1",
                "decimal_display_only": 1.0
              },
              "effective_resets": 3,
              "rounds_reset_last": 4,
              "guaranteed_fraction": {
                "fraction": "22386143746266598020824088936464138716225664887277017426699981312835359901346976536774044670885512756688796577489851495089557589784818175220052172660535217923/281949572308239399696086713746379696711337579940434838011373729725115633842816611545222150815077412546016544360834678510615346081303285220564477437982146935851",
                "decimal_display_only": 0.07939768648342939
              }
            },
            {
              "p": {
                "fraction": "1/2",
                "decimal_display_only": 0.5
              },
              "effective_resets": 11,
              "rounds_reset_last": 12,
              "guaranteed_fraction": {
                "fraction": "2267574098306593643656610606913526649899015898541597133931506835436011218673520858210107476608563322734452786633347731387225646474837764324050201651202724287/910739574065211399507075797441617979632790718584593969180289626278416970013817243387778478981280212585381570028340242285727485366789472423029538630276843737035",
                "decimal_display_only": 0.002489816148193676
              }
            },
            {
              "p": {
                "fraction": "1/5",
                "decimal_display_only": 0.2
              },
              "effective_resets": 33,
              "rounds_reset_last": 34,
              "guaranteed_fraction": {
                "fraction": "2267574098306593643656610606913526649899015898541597133931506835436011218673520858210107476608563322734452786633347731387225646474837764324050201651202724287/910739574065211399507075797441617979632790718584593969180289626278416970013817243387778478981280212585381570028340242285727485366789472423029538630276843737035",
                "decimal_display_only": 0.002489816148193676
              }
            },
            {
              "p": {
                "fraction": "1/10",
                "decimal_display_only": 0.1
              },
              "effective_resets": 70,
              "rounds_reset_last": 71,
              "guaranteed_fraction": {
                "fraction": "1773079882929779836677962238352926933115385448440936328602401886958196485352198654989338131256452609714772412185917253236093953597018190248150112201275049452/2889416222634877198473974663248663509628735440414821690333097852973576244084201888123974518985391337765985966501897117800960490921739964069704881188904205411401",
                "decimal_display_only": 0.0006136464068554641
              }
            },
            {
              "p": {
                "fraction": "1/20",
                "decimal_display_only": 0.05
              },
              "effective_resets": 143,
              "rounds_reset_last": 144,
              "guaranteed_fraction": {
                "fraction": "2267574098306593643656610606913526649899015898541597133931506835436011218673520858210107476608563322734452786633347731387225646474837764324050201651202724287/910739574065211399507075797441617979632790718584593969180289626278416970013817243387778478981280212585381570028340242285727485366789472423029538630276843737035",
                "decimal_display_only": 0.002489816148193676
              }
            },
            {
              "p": {
                "fraction": "1/100",
                "decimal_display_only": 0.01
              },
              "effective_resets": 734,
              "rounds_reset_last": 735,
              "guaranteed_fraction": {
                "fraction": "4909445691634388727560624243279836931307883641399395200379169846968464560190415649180535893465377344416419065350142440971416224962534358633549845406953848580/30276494301731712384105064242699681788111234976715930220887955078429155412984086598509440914959845690274765004297940593126666499048303753521927146413539920451933",
                "decimal_display_only": 0.00016215370388353005
              }
            }
          ]
        },
        {
          "target_fraction": {
            "fraction": "1/10",
            "decimal_display_only": 0.1
          },
          "maximum_sum_p_over_2_minus_p": {
            "fraction": "1012611007972564387422612502959163367180755718526611346167405295603894095179215398232366733738569301651848381020361247879324107344058573093681798508074853579832/356899714272712602303486109113633892243278883198092003303926404066885376669520748136616145948263862210325653202099137146347959175837892187348584739817216112151",
            "decimal_display_only": 2.8372424170640063
          },
          "zero_budget_certifiable": true,
          "windows": [
            {
              "p": {
                "fraction": "1",
                "decimal_display_only": 1.0
              },
              "effective_resets": 2,
              "rounds_reset_last": 3,
              "guaranteed_fraction": {
                "fraction": "27415786158256599115115958518851791732807327134460872499892099932185197072015340456415028969454750115177382525203977436015140575612313277944052665412868341332/124752071868996399743339442822570125980974295279395055219144755586790299800066453584583068773526712536175287943958287566837311259931738419948212139908472735555",
                "decimal_display_only": 0.21976217106074386
              }
            },
            {
              "p": {
                "fraction": "1/2",
                "decimal_display_only": 0.5
              },
              "effective_resets": 8,
              "rounds_reset_last": 9,
              "guaranteed_fraction": {
                "fraction": "49801929904523197135940047455315930449032992021737889926592081245020556973362316993189073640340262871866179102693828931104698165397131453164104838073403559255/406701644177235799439426156568949822692311875219829893230518485311905933642883065129805219588604125082191832304792966077452657341235023640512689577890619671406",
                "decimal_display_only": 0.12245322982471175
              }
            },
            {
              "p": {
                "fraction": "1/5",
                "decimal_display_only": 0.2
              },
              "effective_resets": 25,
              "rounds_reset_last": 26,
              "guaranteed_fraction": {
                "fraction": "266366150856892582606232456630656137944808962748782611986468268918588307597490197583078428574017589757531106143244870209687465430942980338316575870275219890789/2472655293633661396845964767514938380903260240700624086956195130422970636099982095154887330799648737966816962301675899841656667608849950223744190625508919493177",
                "decimal_display_only": 0.10772474090614441
              }
            },
            {
              "p": {
                "fraction": "1/10",
                "decimal_display_only": 0.1
              },
              "effective_resets": 53,
              "rounds_reset_last": 54,
              "guaranteed_fraction": {
                "fraction": "555118445460051763233289002197776414605843590384842241399636519150011975096327371702930901818920692271751008863979591914464488451670778851853203913210974999501/5227260159575562193388016248776256458517858061341683011923763990571056906042780801854996812414374888479650468964186478193928681299003185668052858688999985922205",
                "decimal_display_only": 0.1061968274992316
              }
            },
            {
              "p": {
                "fraction": "1/20",
                "decimal_display_only": 0.05
              },
              "effective_resets": 110,
              "rounds_reset_last": 111,
              "guaranteed_fraction": {
                "fraction": "550088803048061762138997132615388761589261928137658386326444400530662137925659007783289917520351454913262422916265465973538905465843283749129203420458641876092/5384457660014805193340763519700066029248221346002722794715992964709382240085530959815635894455925588489491725381062869137706716120374732468669123987073660122501",
                "decimal_display_only": 0.10216234164733858
              }
            },
            {
              "p": {
                "fraction": "1/100",
                "decimal_display_only": 0.01
              },
              "effective_resets": 564,
              "rounds_reset_last": 565,
              "guaranteed_fraction": {
                "fraction": "2762770874162595406527226012848632640629371981081201238912537746727446375188305287613941663675504312606023739263388929480932918947346246715418068289449078351565/27518632873260751366305398854094328984413170879276128377175796501548677502355971726544679787177806755013157684099901806086704996325920041165142627969497795948948",
                "decimal_display_only": 0.10039637095660806
              }
            }
          ]
        },
        {
          "target_fraction": {
            "fraction": "1/5",
            "decimal_display_only": 0.2
          },
          "maximum_sum_p_over_2_minus_p": {
            "fraction": "206999430343766197088687318379125501179396276682777672718821055383345891016112474953828155681890962881707435519570219874882732986768678253780370136147077759551/97336285710739800628223484303718334248166968144934182719252655654605102728051113128168039804071962420997905418754310130822170684319425142004159474495604394223",
            "decimal_display_only": 2.126641969459561
          },
          "zero_budget_certifiable": true,
          "windows": [
            {
              "p": {
                "fraction": "1",
                "decimal_display_only": 1.0
              },
              "effective_resets": 2,
              "rounds_reset_last": 3,
              "guaranteed_fraction": {
                "fraction": "27415786158256599115115958518851791732807327134460872499892099932185197072015340456415028969454750115177382525203977436015140575612313277944052665412868341332/124752071868996399743339442822570125980974295279395055219144755586790299800066453584583068773526712536175287943958287566837311259931738419948212139908472735555",
                "decimal_display_only": 0.21976217106074386
              }
            },
            {
              "p": {
                "fraction": "1/2",
                "decimal_display_only": 0.5
              },
              "effective_resets": 6,
              "rounds_reset_last": 7,
              "guaranteed_fraction": {
                "fraction": "27415786158256599115115958518851791732807327134460872499892099932185197072015340456415028969454750115177382525203977436015140575612313277944052665412868341332/124752071868996399743339442822570125980974295279395055219144755586790299800066453584583068773526712536175287943958287566837311259931738419948212139908472735555",
                "decimal_display_only": 0.21976217106074386
              }
            },
            {
              "p": {
                "fraction": "1/5",
                "decimal_display_only": 0.2
              },
              "effective_resets": 19,
              "rounds_reset_last": 20,
              "guaranteed_fraction": {
                "fraction": "461038722278372183862679425238092806441142899038650977424973580227798513053592423839414508182161514599526916980753490471331806799581830622324894819266428679235/2277982722212181795589517798907501712406926304410755721517689819113760430643879868898551251191504813124821151464167279580012326240211099939735871676517710704731",
                "decimal_display_only": 0.20238903385125365
              }
            },
            {
              "p": {
                "fraction": "1/10",
                "decimal_display_only": 0.1
              },
              "effective_resets": 40,
              "rounds_reset_last": 41,
              "guaranteed_fraction": {
                "fraction": "488454508436628782977795383756944598173950226173111849924865680159983710125607764295829537151616264714704299505957467907346947375194143900268947484679297020567/2402734794081178195332857241730071838387900599690150776736834574700550730443946322483134319965031525660996439408125567146849637500142838359684083816426183440286",
                "decimal_display_only": 0.20329106218458748
              }
            },
            {
              "p": {
                "fraction": "1/20",
                "decimal_display_only": 0.05
              },
              "effective_resets": 82,
              "rounds_reset_last": 83,
              "guaranteed_fraction": {
                "fraction": "1004324803031514165070706726032740988080707779480684572349623460252152617323230869048074103272687279544585981537118913250709035326000601078481947634771462382466/4930221660031352790409053926282713802756775494659696608692813904987891760687959098550851708703589763858168166760209421860536586260217415139316379772760839616127",
                "decimal_display_only": 0.2037078395832465
              }
            },
            {
              "p": {
                "fraction": "1/100",
                "decimal_display_only": 0.01
              },
              "effective_resets": 423,
              "rounds_reset_last": 424,
              "guaranteed_fraction": {
                "fraction": "10100347176729961442580955787972026990922591464974309065629950309221332578595012892251781198142390858998949033208230435110507860057705475105031631880191563231611/50462460318116732103084293945913896259162494255740350166546718187330915176493541136065461703564231276239413813518351036024767970488827100656089760637702185369415",
                "decimal_display_only": 0.20015566250747777
              }
            }
          ]
        },
        {
          "target_fraction": {
            "fraction": "1/2",
            "decimal_display_only": 0.5
          },
          "maximum_sum_p_over_2_minus_p": {
            "fraction": "54831572316513198230231917037703583465614654268921744999784199864370394144030680912830057938909500230354765050407954872030281151224626555888105330825736682664/97336285710739800628223484303718334248166968144934182719252655654605102728051113128168039804071962420997905418754310130822170684319425142004159474495604394223",
            "decimal_display_only": 0.5633209847297804
          },
          "zero_budget_certifiable": true,
          "windows": [
            {
              "p": {
                "fraction": "1",
                "decimal_display_only": 1.0
              },
              "effective_resets": 0,
              "rounds_reset_last": 1,
              "guaranteed_fraction": {
                "fraction": "59861214728503199324523786620091236482196316516105600072976318483720231314699044832471042237478737588843350998122080812955864137052121658612105823578069806073/92306643298749799533931614721330681231585305897750327646060537035255265557382749208527055505502725062509319471040184189896587698491930039280158981743271270814",
                "decimal_display_only": 0.6485038626609224
              }
            },
            {
              "p": {
                "fraction": "1/2",
                "decimal_display_only": 0.5
              },
              "effective_resets": 1,
              "rounds_reset_last": 2,
              "guaranteed_fraction": {
                "fraction": "326721859800772595737734891619307974143788909714988872864773692350786353645510564618770240156848438059394137515814381500794461260872921571004581783303217371697/586285288362745397412997516429223532138900824768146693449447440763066627586980199627218346301040337848721885299159208516320249752391388616349007048624829089625",
                "decimal_display_only": 0.5572745321875172
              }
            },
            {
              "p": {
                "fraction": "1/5",
                "decimal_display_only": 0.2
              },
              "effective_resets": 5,
              "rounds_reset_last": 6,
              "guaranteed_fraction": {
                "fraction": "915274722261824586794389018655445032932588750381677163448152639949288992451164285104198693934497339230850475601606937748501936659739147951677639033579249185609/1823746722228729392657808205490149485915480453067729535494510759392269951246308007633767065439168988493497592843313832302842196380053782610383127462204890198357",
                "decimal_display_only": 0.5018650403074081
              }
            },
            {
              "p": {
                "fraction": "1/10",
                "decimal_display_only": 0.1
              },
              "effective_resets": 10,
              "rounds_reset_last": 11,
              "guaranteed_fraction": {
                "fraction": "975135936990327786118912805275536269414785066897782763521128958433009223765863329936669736171976076819693826599729018561457800796791269610289744857157318991682/1916053365527479192191739820211480167147065758965479863140571296427525216803690756842294120944671713556006912314354016492738784078545712649663286443948161469171",
                "decimal_display_only": 0.508929424688481
              }
            },
            {
              "p": {
                "fraction": "1/20",
                "decimal_display_only": 0.05
              },
              "effective_resets": 21,
              "rounds_reset_last": 22,
              "guaranteed_fraction": {
                "fraction": "1329273582949356980971763655413696035291381303747232508885794750715980774483389235011855005298279264994265346640747377498267402633276504459238379305873404704711/2627090725759220989348076779463273825266940879013021611809163492777382144190737410054095536019238763940904085557471512575896345090868839685960505632481463294351",
                "decimal_display_only": 0.505986934488226
              }
            },
            {
              "p": {
                "fraction": "1/100",
                "decimal_display_only": 0.01
              },
              "effective_resets": 112,
              "rounds_reset_last": 113,
              "guaranteed_fraction": {
                "fraction": "10095437731038327053853395163728747153991283581332909670429571139374364114034822476602600662248925481654532614142880292669536443832742940746398082034784609383031/20185966016385019718979229703214214471051259279024419945658763108901759763509454537556020788604385585964648809220410442898101471440523347134162614224162264917482",
                "decimal_display_only": 0.5001216054185281
              }
            }
          ]
        }
      ]
    },
    {
      "L": 7,
      "suffix_sites": 6,
      "word_count": 62748517,
      "suffix_row_symmetry_classes": 55621,
      "mean": {
        "fraction": "1/3",
        "decimal_display_only": 0.3333333333333333
      },
      "charge_variance": {
        "fraction": "334635904691557288278171421206933745284103544985858987637233246114626642765309658504879468849049019805155730710542826759186939561488468268470197279491036553826454959271163820513276486967392776734179318615510317940731079769633665812676191823703308919748309863725891116152223908512569841667476986116672143864810959492258537270922747547033/7094646050860974387249093711140970780068522114448897070118736474081339754484915942839608419446830385597895966771037141577622674463982497216709866447976338694107687670002105489748237744197062970991100652592515729638120656897076854403635388677028956755155613849039409576791892275401428507755523578833146080155197207322446307534336992000000",
        "decimal_display_only": 0.04716738541888885
      },
      "conditional_readout_variance": {
        "fraction": "337993817264980100279863827067961322726153070081399495764171880453096387096352329486366289956129474494420723373582906441231318055566589327994744497238279432649527167847264229678568430468353467919691060620216491075420651960958229878286195522157202591178909395054367186884423724645856596149225440358827628915251131391132657573923621527009/8384581696472060639476201658621147285535526135257787446503961287550674255300355205174082677528072273888422506183952985500826797093797496710657114893062945729399994519093397396975190061323801692989482589427518589572324412696545373386114550254670585256092998185228393136208599961838051872801982411348263549274323972290163817995125536000000",
        "decimal_display_only": 0.04031135118013056
      },
      "first_site_reset_leakage_squared": {
        "fraction": "613917253471323926735656677614139940490934285359973190172952926704937959115679549721751364582731104881938390415189103898918170570987965905019781712390681010290403518645847708940137471285648495560902403086653137281433849936599152333633342683896881023067985323144218887621601785979597460228855316087023254538621386501846360396928040111/89544076370089967994406037130905456447466783968772487292760751614618851270197968210596999468746402925021987930119886252921451231098808217298279867789992624294563048262162496472550573470448367595033309207478353869218998582196115638104135973593569357103905805861662450969218057844872398641574569441583397128172391937079419415481923200000",
        "decimal_display_only": 0.00685603423875829
      },
      "leakage_to_variance": {
        "fraction": "632334771075463644537726377942564138705662313920772385878141514506086097889149936213403905520213038028396542127644777015885715688117604882170375163762401440599115624205223140208341595424217950427729475179252731399876865434697126903642342964413787453760024882838545454250249839558985384035720975569633952174780028096901751208835881314330/4350266760990244747616228475690138688693346084816166839284032199490146355949025560563433095037637257467024499237056747869430214299350087490112564633383475199743914470525129666672594330576106097544331142001634133229504037005237655564790493708143015956728028228436584509978910810663407941677200819516737870242542473399360984521995718111429",
        "decimal_display_only": 0.14535540136199054
      },
      "normalized_overlap_squared": {
        "fraction": "3717931989914781103078502097747574549987683770895394453405890684984060258059875624350029189517424219438627957109411970853544498611232482607942189469621073759144798846319906526464252735151888147116601666822381401829627171570540528661148150743729228502968003345598039055728660971104422557641479843947103918067762445302459233313159836797099/4350266760990244747616228475690138688693346084816166839284032199490146355949025560563433095037637257467024499237056747869430214299350087490112564633383475199743914470525129666672594330576106097544331142001634133229504037005237655564790493708143015956728028228436584509978910810663407941677200819516737870242542473399360984521995718111429",
        "decimal_display_only": 0.8546445986380095
      },
      "zero_effective_reset_fraction_bound": {
        "fraction": "3085597218839317458540775719805010411282021456974622067527749170477974160170725688136625283997211181410231414981767193837658782923114877725771814305858672318545683222114683386255911139727670196688872191643128670429750306135843401757505807779315441049207978462759493601478411131545437173605758868377469965892982417205557482104323955482769/4350266760990244747616228475690138688693346084816166839284032199490146355949025560563433095037637257467024499237056747869430214299350087490112564633383475199743914470525129666672594330576106097544331142001634133229504037005237655564790493708143015956728028228436584509978910810663407941677200819516737870242542473399360984521995718111429",
        "decimal_display_only": 0.7092891972760189
      },
      "one_effective_complete_reset_fraction_bound": {
        "fraction": "2453262447763853814003049341862446272576359143053849681649607655971888062281575751923221378476998143381834872854122416821773067234997272843601439142096270877946567597909460246047569544303452246261142716463875939029873440701146274853863464814901653595447953579920948147228161291986451789570037892807836013718202389108655730895488074168439/4982601532065708392153954853632702827399008398736939225162173713996232453838175496776837000557850295495421041364701524885315929987467692372282939797145876640343030094730352806880935926000324047972060617180886864629380902439934782468432836672556803410488053111275129964229160650222393325712921795086371822417322501496262735730831599425759",
        "decimal_display_only": 0.49236577157049316
      },
      "target_windows": [
        {
          "target_fraction": {
            "fraction": "0",
            "decimal_display_only": 0.0
          },
          "maximum_sum_p_over_2_minus_p": {
            "fraction": "3085597218839317458540775719805010411282021456974622067527749170477974160170725688136625283997211181410231414981767193837658782923114877725771814305858672318545683222114683386255911139727670196688872191643128670429750306135843401757505807779315441049207978462759493601478411131545437173605758868377469965892982417205557482104323955482769/632334771075463644537726377942564138705662313920772385878141514506086097889149936213403905520213038028396542127644777015885715688117604882170375163762401440599115624205223140208341595424217950427729475179252731399876865434697126903642342964413787453760024882838545454250249839558985384035720975569633952174780028096901751208835881314330",
            "decimal_display_only": 4.8796893038024605
          },
          "zero_budget_certifiable": true,
          "windows": [
            {
              "p": {
                "fraction": "1",
                "decimal_display_only": 1.0
              },
              "effective_resets": 4,
              "rounds_reset_last": 5,
              "guaranteed_fraction": {
                "fraction": "556258134537462880389870208034753856459372201291532524015183112453629768614125943283009661916359029296645246471188085774115920170644458197090313650809066556149220725293790825422544758030798394977954290926117744830242844397054894142936435921660291234167878931405311784477411773309495637462874966098934157193862304817950477268980430225449/6879605845292099325767133987460395243515995340499256382796598257514490747505625305417048717118489409580610667747635855932973077051820507018794065288433080962140376967346022227505960712272977899255249042718645058829011498744026163179359865565798165771768127759790766326979910168899349477820084721795273678941662585786967989357339243368749",
                "decimal_display_only": 0.08085610528372426
              }
            },
            {
              "p": {
                "fraction": "1/2",
                "decimal_display_only": 0.5
              },
              "effective_resets": 14,
              "rounds_reset_last": 15,
              "guaranteed_fraction": {
                "fraction": "404104861461461352094157868219133291966791976033052800289266308348717110064077957422221174708651011833142655158274703290576329135698164826930190624902396787249430927470926195850951083243959284078403922419847771690974802321770428621524621836153298794983587028538844444931735640810516144317182947157534567232026858260047929389269528047687/21903487078027225266376854718266314007959310649339313920146077801555644438295175788677953962395894304798625087498197121830690662531696730820722946192824045767619362150448512962934565327667369598621206078514440639286788227101472743345364282626222072222824433045049389889440230185816019201531696116525088941174547813554707470489689492734907",
                "decimal_display_only": 0.018449339140471588
              }
            },
            {
              "p": {
                "fraction": "1/5",
                "decimal_display_only": 0.2
              },
              "effective_resets": 43,
              "rounds_reset_last": 44,
              "guaranteed_fraction": {
                "fraction": "579979813308920411744747226714835737194713614178386014989657410540065232303083936053259618605739997471031423347179332855843271718976889598620196710944788921149177158207555447344511654307659901807482292080290583673047541530614158960931522544046108931190736202777987880544957082872563048915827865902969749521300546683242036958972702828731/66342796005157139443668290532741506162583594261938714146316374919173019412774677302247265792707895952424271804622236142507957703283207797344339213742234538743457202075550762029012037578426326746291347710722574649260241546739115356939735190843080004122233324017986715122570940397007042988630809325144900775698423468761024162677904359519051",
                "decimal_display_only": 0.008742167171607236
              }
            },
            {
              "p": {
                "fraction": "1/10",
                "decimal_display_only": 0.1
              },
              "effective_resets": 92,
              "rounds_reset_last": 93,
              "guaranteed_fraction": {
                "fraction": "451548219004376414803911905579297053437474801806759782238214904521588037441993942962721088087412948181915008910257197454031032232363027629989956745173841517249343793298455439694884875797682297737459924728193449376584196588888958257514795080924934189029301571284196637066826259936650967223088746765605751886903341990631048769254073254251/140829867397757305502179167808828535846094508492218229447185631124872701768833279782338388113574707390485947361247397694980659914994471311471813243100426961330253012366857992565946719059974067292693403414522299820149248323091651130866114933180785748923754825561441287480622290642031406223153145323224343134688069579502819817130819725035511",
                "decimal_display_only": 0.003206338451835873
              }
            },
            {
              "p": {
                "fraction": "1/20",
                "decimal_display_only": 0.05
              },
              "effective_resets": 190,
              "rounds_reset_last": 191,
              "guaranteed_fraction": {
                "fraction": "194685030395288420922241263308219685922997177063507316735329892484633647719813956781644027050758849603682180036412926650406553259135303692729476813631946709449677063480255424395631318777727089597415190023999180783657506705438556850681340154682584704706432308296614150110564614064826803837610508490877756618108932605409072389816814105291/289804010182957637619200922361002595213116336952777260048924143536272066480950484742520632755308330266609298474497720799926064338416998339726761301816811806503844632949472453639816082023069548385497514822121750161927261875796722678718874417856197238526797828648350432196724991132080132692197817319383227852667361800986411126036650456068431",
                "decimal_display_only": 0.0006717816991986441
              }
            },
            {
              "p": {
                "fraction": "1/100",
                "decimal_display_only": 0.01
              },
              "effective_resets": 971,
              "rounds_reset_last": 972,
              "guaranteed_fraction": {
                "fraction": "36783834748975403482055258967293161924163120879804750346674339707256823609823875973239255318165175063009175428593091269067868537666326841156762852583992568849690097550324722626627648890739275760245737928203226239874583941926726306940729637985151191403552852911590617211220965767189648860947529001955650992093741814338514980826384856601/1479700148151333903621761779644567377733173977695487187705197818283948725884220674615338378172616674161510917754117371308441642578732861751119834646056603363570780250737772472810145960941560743276647217657379594701951739701133203680830023266366247792989861778695107953562795845533792988292448030361945403739977359488564436343656788660388801",
                "decimal_display_only": 2.485897889172435e-05
              }
            }
          ]
        },
        {
          "target_fraction": {
            "fraction": "1/10",
            "decimal_display_only": 0.1
          },
          "maximum_sum_p_over_2_minus_p": {
            "fraction": "2409609584309357257981048065669087765829715316811823075999405409571781385978021029163892704084952232421389968234601380955196146811981699069782325311382113453246628886420154926898774278790963260849490070402695688278909002213926942000933416735001035866850159672650759227709563682253723981307307987659814708062480154423292166956476712428751/632334771075463644537726377942564138705662313920772385878141514506086097889149936213403905520213038028396542127644777015885715688117604882170375163762401440599115624205223140208341595424217950427729475179252731399876865434697126903642342964413787453760024882838545454250249839558985384035720975569633952174780028096901751208835881314330",
            "decimal_display_only": 3.810654884929286
          },
          "zero_budget_certifiable": true,
          "windows": [
            {
              "p": {
                "fraction": "1",
                "decimal_display_only": 1.0
              },
              "effective_resets": 3,
              "rounds_reset_last": 4,
              "guaranteed_fraction": {
                "fraction": "1188592905612926524927596585977317995165034515212304909893324626959715866503275879496413567436572067325041788598832862790001635858762063079260688814571467996748336349499013965630886353455016345405683766105370476230119709831752021046578778886074078687927903814243857238727661612868481021498595941668568109368642332914852228477816311539779/6247271074216635681229407609517831104810333026578483996918456743008404649616475369203644811598276371552214125619991078917087361363702902136623690124670679521541261343140799087297619116848759948827519567539392327429134633309329036275717522601384378318008102876952220872729660329340364093784363746225639726766882557690066238148503362054419",
                "decimal_display_only": 0.19025793686437206
              }
            },
            {
              "p": {
                "fraction": "1/2",
                "decimal_display_only": 0.5
              },
              "effective_resets": 11,
              "rounds_reset_last": 12,
              "guaranteed_fraction": {
                "fraction": "2301109174687852285707337002046825708083778917795369957923690851866975403731527766062432891269290125918332281541209034338233476200050979473441316116189601109046777800086595616475975869516613135361592347957605965890605398625861809332451650729394661156263661677054480807682485159487472296424345873866436423756366942550753183015777171990677/20006482764800834332763675584438621591842323707576996762511653258037386144627725980037742245835255190713435461115262790783033515467343916174211820701536841445822015277832843542309540541394715747338017652976682445087157630797381362634437253732980709861544358396533753526689480667139063049424533189816187084650207729264002216863181848791917",
                "decimal_display_only": 0.11501817694494487
              }
            },
            {
              "p": {
                "fraction": "1/5",
                "decimal_display_only": 0.2
              },
              "effective_resets": 34,
              "rounds_reset_last": 35,
              "guaranteed_fraction": {
                "fraction": "6270992752988093212584284628197912985545674439465337487892931041094840113305433361973894768287657339726600302495982325998814712912035333538153573184806401886541217776054563709219586013125621455657047568693565166271939330442888301093712609223770196015030960148324896968797205638903431505237316646029675319094320799555357797838495634657701/60651783065477966642828753131258428914232633436651762673413101288618244531772327876326630643025978610168702925473433149364986262090149353404805837268372925778065161457703753767136963219608365192441782434109300066661349757826841214806954104163355917038393100072439806034318691840976174532309320545018195206125403215888908401798381427690081",
                "decimal_display_only": 0.10339337833181433
              }
            },
            {
              "p": {
                "fraction": "1/10",
                "decimal_display_only": 0.1
              },
              "effective_resets": 72,
              "rounds_reset_last": 73,
              "guaranteed_fraction": {
                "fraction": "13098243640513649305558439464430579827550721080222207499801045194643309995224992667230799198491673708749845851463152737771745345994715125273397460020421870329231656277402918243861716784282041306292049428313248077374121505282831496330361654369200683264229799228055105722071823051116358647937508258158284795382503903928666072945971699540851/128183171976248032611424640249977253071981262213802781729622800834750979811050281058070310003170446629918016518694502154662945601232119213828405739825178932518270699882753529761779887151489708284138813910937245192151711014397708592793268073892509999848554327904670378395617293850851698542438725811831664091192469017564784792954102098748911",
                "decimal_display_only": 0.10218380024907416
              }
            },
            {
              "p": {
                "fraction": "1/20",
                "decimal_display_only": 0.05
              },
              "effective_resets": 148,
              "rounds_reset_last": 149,
              "guaranteed_fraction": {
                "fraction": "2432067765051341953773340830626901228323710396521449774874297591067295432642191934340418914445427858799666995399772141937964237469097700794898657608332073383146593934554511573922361666054080091596550286141146718143498714087519807891241794969096514342057043398865047566238277988685655721212535589310500340723533646606843874832811257209741/23931449981617105868056037680674081944316229069827710894731109084274222760873289765596151702132671151765149427739694560478078570865096266788691413176253722363516525157532098341005975910477490406139352442235739585739312138867222122615081455759165287769897889415375593010746772533691158778427048758678054714666054601901503415933231221896961",
                "decimal_display_only": 0.1016264274383512
              }
            },
            {
              "p": {
                "fraction": "1/100",
                "decimal_display_only": 0.01
              },
              "effective_resets": 758,
              "rounds_reset_last": 759,
              "guaranteed_fraction": {
                "fraction": "12247644552165702880910706705521223155111839635091302085671892448136690515818069117220751921011231115919224786237902781422975028191519651522131515703088681765132847095751168507909398861295378428806056722828094092219422447412037705162069071005283807167480804808865615670228585162893734222588137756848544314929112702404946502042079009528081/122273894719296377030475096467527383289897082257305697228468515972195671548530158018353031481528299732860223116448093982187089557923982901019776794197746532429378965707459994904160836465109301803230985404018069355797997033049337786395836746813282824121725134422772524709772057246157191044803587505964851993340837591265851212379522358221501",
                "decimal_display_only": 0.10016565334965868
              }
            }
          ]
        },
        {
          "target_fraction": {
            "fraction": "1/5",
            "decimal_display_only": 0.2
          },
          "maximum_sum_p_over_2_minus_p": {
            "fraction": "2769429833301585636271912530833728341929190300014235874588678413224931111226150720029923331237104662396033143917944805329715925079056075284686626723977471598246125410012071816151740342015561221475007454053502304729811873418494838305684636297108547322327966021340220874353286211765944481587898380592652989805592403157106606499906014825604/948502156613195466806589566913846208058493470881158578817212271759129146833724904320105858280319557042594813191467165523828573532176407323255562745643602160898673436307834710312512393136326925641594212768879097099815298152045690355463514446620681180640037324257818181375374759338478076053581463354450928262170042145352626813253821971495",
            "decimal_display_only": 2.91979286920164
          },
          "zero_budget_certifiable": true,
          "windows": [
            {
              "p": {
                "fraction": "1",
                "decimal_display_only": 1.0
              },
              "effective_resets": 2,
              "rounds_reset_last": 3,
              "guaranteed_fraction": {
                "fraction": "1820927676688390169465322963919882133870696829133077295771466141465801964392425815709817472956785105353438330726477639805887351546879667961431063978333869437347451973704237105839227948879234295833413241284623207629996575266449147950221121850487866141687928697082402692977911452427466405534316917238202061543422361011753979686652192854109/5614936303141172036691681231575266966104670712657711611040315228502318551727325432990240906078063333523817583492346301901201645675585297254453314960908278080942145718935575947089277521424541998399790092360139596029257767874631909372075179636970590864248077994113675418479410489781378709748642770656005774592102529593164486939667480740089",
                "decimal_display_only": 0.32430068274678486
              }
            },
            {
              "p": {
                "fraction": "1/2",
                "decimal_display_only": 0.5
              },
              "effective_resets": 8,
              "rounds_reset_last": 9,
              "guaranteed_fraction": {
                "fraction": "381646680719476656301865103261319829472796896323426101414374126853203063399907052245694964348175385454865627993103942307808238478582163101813858327952436857349465879336569548827363695980842453331343706681396741826385090448177562731216243602057820319776703302324556106403021334378584404411955345506848934570973366076496221512934983266697/1646316222870403945377317859146448106884121524164970873170657155865375259178206924672502775388601461511658712248393496339579669854817372866154608655477239738547697127747015829244046886829278354186802657039902204626138821317571816538500929530885395227296753068001647014903521013496555172483397296646116838920533422270299723930606745895357",
                "decimal_display_only": 0.23181857496007888
              }
            },
            {
              "p": {
                "fraction": "1/5",
                "decimal_display_only": 0.2
              },
              "effective_resets": 26,
              "rounds_reset_last": 27,
              "guaranteed_fraction": {
                "fraction": "11329670921591802368886095651738426095190972950831516574918063157143528896418632851681126012449361643953772639517140542125900438416976172595516574494905613411334142769696348830886318776519365059078883370127587017470954253920465316322851352939080495645111159211033260602799204355375314577523084450586746936492561024330571807509182685172341/55593104896874257486526942107717915804587334925285583586387969172569555748659128386619399398864274305941530588452274933237900536585208514347442835958273714253272236464061968645470230456214621589019946632675278215462334834349264199577815360448045617408312901009731442400316693124504291460023552740461123588727162991113694392127694377175441",
                "decimal_display_only": 0.2037963330633979
              }
            },
            {
              "p": {
                "fraction": "1/10",
                "decimal_display_only": 0.1
              },
              "effective_resets": 55,
              "rounds_reset_last": 56,
              "guaranteed_fraction": {
                "fraction": "23847934748796531262699787889454170185546980416875338059729450941246773659340541582858665592335295355232587067633113947041802512692714408270293837804382694819416621888891711627403523906493746463563450506360544511172028217672682653692281484764235069978150222236310378444326070323619110176544764842842061982353764381575995843496181681884461/117433480867965150654283291824953662713985002877149651169694395088147516146934732142442443609326824983435275302524540945392888434534119930831509362041218108028085734271264736378238080029278003126867412832889948758353804302007857435431348243497475613134633904896415105673363046578348947013831469227147886904221208539917455022403892116405301",
                "decimal_display_only": 0.20307611230233102
              }
            },
            {
              "p": {
                "fraction": "1/20",
                "decimal_display_only": 0.05
              },
              "effective_resets": 113,
              "rounds_reset_last": 114,
              "guaranteed_fraction": {
                "fraction": "48884462403205989050327172364885658366258995348962981029352226509453263185184359045213744752107162777790215923865060756873606661244190879619848364423336857635581580127282437220437934166442509272532584778826459498574176145177117328431141748414544218644228348286864614127379802260106701374588125627352692074076171096066843915470179675308701/241114232810146936989795991259425156532780338780877786336307246919303436943485939654088532030251926338422764730669072969702864230431942763799642414207106895577712729885670271843773779175404766202562345233319289844136743237325043907138414009596335604587275912669782432219455753486038258121447302200521413535209299637524976282956287594865021",
                "decimal_display_only": 0.2027439933075106
              }
            },
            {
              "p": {
                "fraction": "1/100",
                "decimal_display_only": 0.01
              },
              "effective_resets": 581,
              "rounds_reset_last": 582,
              "guaranteed_fraction": {
                "fraction": "246647344554179796773195342656567307257132465549981035242821864997080835000378298999200762408201250006137660605210056127464496986903532230887603076719920554402504783537587349403879849864335739942574741057836768472191852103473806218727454485759362258157813257159944317774808658393771489422792128001159196999156304699606021486426820097445301/1233089587431903082252048492246967363637965675266385957212722627626575147707452199492110855019733589330436266324335908272246213460366995847073388332189266801737125157297735448128892738726115742609832722337471029455999762181601324188409509510244870686023452074388075226405198408105788688518516849889788162391813148530772753372210794947800101",
                "decimal_display_only": 0.20002386450108664
              }
            }
          ]
        },
        {
          "target_fraction": {
            "fraction": "1/2",
            "decimal_display_only": 0.5
          },
          "maximum_sum_p_over_2_minus_p": {
            "fraction": "1820927676688390169465322963919882133870696829133077295771466141465801964392425815709817472956785105353438330726477639805887351546879667961431063978333869437347451973704237105839227948879234295833413241284623207629996575266449147950221121850487866141687928697082402692977911452427466405534316917238202061543422361011753979686652192854109/1897004313226390933613179133827692416116986941762317157634424543518258293667449808640211716560639114085189626382934331047657147064352814646511125491287204321797346872615669420625024786272653851283188425537758194199630596304091380710927028893241362361280074648515636362750749518676956152107162926708901856524340084290705253626507643942990",
            "decimal_display_only": 0.9598964346008202
          },
          "zero_budget_certifiable": true,
          "windows": [
            {
              "p": {
                "fraction": "1",
                "decimal_display_only": 1.0
              },
              "effective_resets": 0,
              "rounds_reset_last": 1,
              "guaranteed_fraction": {
                "fraction": "3085597218839317458540775719805010411282021456974622067527749170477974160170725688136625283997211181410231414981767193837658782923114877725771814305858672318545683222114683386255911139727670196688872191643128670429750306135843401757505807779315441049207978462759493601478411131545437173605758868377469965892982417205557482104323955482769/4350266760990244747616228475690138688693346084816166839284032199490146355949025560563433095037637257467024499237056747869430214299350087490112564633383475199743914470525129666672594330576106097544331142001634133229504037005237655564790493708143015956728028228436584509978910810663407941677200819516737870242542473399360984521995718111429",
                "decimal_display_only": 0.7092891972760189
              }
            },
            {
              "p": {
                "fraction": "1/2",
                "decimal_display_only": 0.5
              },
              "effective_resets": 2,
              "rounds_reset_last": 3,
              "guaranteed_fraction": {
                "fraction": "7992122114367025086546874403529902956434739743082321430826964482421750284733877191983068040951207468173901160690012027481204917393109423412974692590051214074438818417933603878351050228334574689211157624570880548489497187538135951465232737409118748240103885622601389895934733715518340752745834653993141993329387195422868943895300103819647/14315469825121661531924138182955544343491362882290045289608379627482611263625376554117107096153337848457866581966459797640062074274285472234678444227675228480429974659985835280434466182576754193488452376363407862488265841885107220501656167053256622777704134450986844438437232111108194593103044409689481515077187476391886455983658916962947",
                "decimal_display_only": 0.558285701552174
              }
            },
            {
              "p": {
                "fraction": "1/5",
                "decimal_display_only": 0.2
              },
              "effective_resets": 8,
              "rounds_reset_last": 9,
              "guaranteed_fraction": {
                "fraction": "22711696800950147970565170454704580591892894601405419520724610418253078658423331703522396311813196328464910397814746528411843320803093060474583327442628839342118224005390365354636467494155288166778013923354136182668737831745013600588413526298528669812791607102127078779303701467437051490166062010840158075638601530074803329268228548830281/44211079017515911884847867304751761307885413274711680640581421911460005986654429534778129099500439621430392830154668946951957654199091626468376083010550488322488155228367952121720081738578698481320816079448729050264551256524715915312253187088597443240632453118637624223812196012442554547380575180207712449581122485369462870368648513517501",
                "decimal_display_only": 0.5137105292533584
              }
            },
            {
              "p": {
                "fraction": "1/10",
                "decimal_display_only": 0.1
              },
              "effective_resets": 18,
              "rounds_reset_last": 19,
              "guaranteed_fraction": {
                "fraction": "47244321278588686110595663873329043317656486031943916337220686977971959281239089222754610096583177762283259126355970696629573993153065788910597718863591548121583899984484967815112162937189810629389441087992895572967472238756476349127048174447545205767271142901336560251585314387301569385866440938918518212820625421161360638223109290514671/94037094338172995806387415841078789581875497262081072892203159051422330525036184502546499105078942576384603243801684195805116954073768550191205480982009254725918456175671480190529440998581938961041422251257597696558360280924063739996581553814165477345512984231388923866103802514666487804509793131071430673754347500332090227676964507775091",
                "decimal_display_only": 0.5024009047822157
              }
            },
            {
              "p": {
                "fraction": "1/20",
                "decimal_display_only": 0.05
              },
              "effective_resets": 37,
              "rounds_reset_last": 38,
              "guaranteed_fraction": {
                "fraction": "96941905004941226035194377088520532907889331206941682356090981611915806624759754197432441571643353667948353125566063810080921053541128850664796876869279367121114367566879395876271895418683073505040024892449667084964817918214098973107959813709992065129990239382594068650398790066589590561302919770644872439359453231431377007341706655197781/193056790208411700004928786535790281991150002922899085009568491816840893503910544501869835210715735448264627528968069916495549838135004792754693901761164386092179942446073313187939817923164201970054905119696082257746101464288062262461595944300887758101514021574052977696436765679555368934732508057229233169926017502160443191084760614975941",
                "decimal_display_only": 0.5021419080897853
              }
            },
            {
              "p": {
                "fraction": "1/100",
                "decimal_display_only": 0.01
              },
              "effective_resets": 191,
              "rounds_reset_last": 192,
              "guaranteed_fraction": {
                "fraction": "493257905273610618142908630054167321352340767979082265735297055654454413177146774122428285561084334837212312034991519163659926105269398134934049390587257116236159876977624374085133072079780740609389236377745333718143829623005685711147968241880739365124222961466977044932406095821775789196723308473316438347320515657397704457872813810034001/986479026712472260882335204849367349542757372837284726720247436969201569530683724368883331866850504499361614894554445236050784342001129943026942018321930239903470063857698423447639516510670741943018227017562464210047784662069444695988995754123493579057042370081042499247600970677784388744585669417630921043648937572981070400764801235211401",
                "decimal_display_only": 0.5000186440024333
              }
            }
          ]
        }
      ]
    },
    {
      "L": 8,
      "suffix_sites": 7,
      "word_count": 815730721,
      "suffix_row_symmetry_classes": 223093,
      "mean": {
        "fraction": "1/3",
        "decimal_display_only": 0.3333333333333333
      },
      "charge_variance": {
        "fraction": "4256830770294236218665683778457228260435285563631505411824180664538293613478116993789983974185082937031503973370893828180783573755175158722263794822330910622773928348120353960407602265678810480973905146392682360613269395733726241589493435157753217050968547855148561197775619081528284826865714503504568296982200058189753084233892143221499859914008604235479463882058936963689425043622575299457622269506071104976517588371842274416315999498780450436913483720762481642412418254282578854910212794902249785823081194718816172704921180294626859438536066330112517934277501019720183751321453374293115134591422151127601146735016081163130898466486370939792395204795202928531597230401264917070492714844700774329620730117675698246968059603042838290595503912040071315603640255455699928872085955700351012101561639080714984569520067867236337034543807020084895713/84904300808911233454607336169506196977296784993117046473329294795168858473360533955088623340693207393833917518322878953427550854598014336858568229041579774632097908105568471814890784038943664635894214857671432878031896660740852995832563265204550149795453726917512393826611057264993970331483412678618314729905441267102937849947110540131495723313746976311976072287953001538072546255491300144941316115853486621364855219980520834210314384650156552197386585940336706326626375296753357423478241968153153690356123990504245069579362944147368470331818347788436310845511627982682141479675357438043943215293755120512715980923897244263980166515160309122446520638565027216324850262969755199010277832978249492933106732368559951973308637117535117982685222927069534937887728491758487252258135736815451779479792511292213367686766706649809466587125553843200000000",
        "decimal_display_only": 0.050136809675576
      },
      "conditional_readout_variance": {
        "fraction": "16921529881136059528607283655339753591835634102301264405194556973488908659141586585456424756623598466008591629594350734353424064161689763890044595791264406464909723397043284249760596867084977049965765977175238169491915178381577513169082564270280658613044500794605649078389426160251524224345202665066269203876774030482694488768433899728125019657256870462335265764034000095167789548165258711906114563853627801602887634115308217526792332268488209074637887280275692283887201401582333818155932332931525861464252236768444121014942245907170302496946005371148974960535946046708437668295100761158736235151325262091403303241238103928048019669632345611471819918004854544554459628110340102744907204868832986776545602088219616981621673813149960858242436444372288227248522198916402894460063450269215022167491455468972437870293260449494310997712548604967041353/384696685424089660375761578540010162851530384121908181252120680977458899467245937236248452986658799624830551361521578580513756477999472125636053441683509662909603225325230437441410685987526506542439260153162746362678723957949597775905848540389346118454319655186513810465198634057350530068708231387485588890223025415440347066047005737208177690975316104397259663037598127490094175379115304565515865528183061531982129026035519480086473319375790762562100133690580972313802241165419935426899786898048979750115206745248875869006168909801268867203776292422524131550836073367787813675011147219280537499914050073723739183925540934108131633949798012994537818267895611915009337836452539028740379367012198842573131806920739065781343043096063026429691026356852518236488046684156533445899240423160564903115281378525956985186620485178778397468050962201600000000",
        "decimal_display_only": 0.043986679694112164
      },
      "first_site_reset_leakage_squared": {
        "fraction": "371340453972654552597919250329601307552117867896183975180320201181836123717583669032078378224951756823202656786016175640577077400720801773223541763775114463983256262445359966385721632599252262114116515153079266655950802506374696067524039403608672149127090144462021655951090138654716900458196143251283157214760047844457736256357241311130840544789421911868613328417966915785009634147376184555406649171718390557387250384372689638226129497125626979464634182278105538569684540603931853275171151073134464524734409594049565992309863137180306039080390908100090559149012516406587542904675720841508756659106010611672996428091651836403035648417899731354485181514640556446437955858018961197530089189287857950972871039163330188228382948463982657841471346229778483762457709750277562608298612038107998991744561928578734718825349409678420929832660093667284377/60379285493453745263475871478416728014018316935289269756851252075705461214951177265607502590441846362383936231077262077820921901199303651620791618914538582061987827287753448003329795806835704247714137457577179516023705651886772248058842281134728659696051193324263670660948865365852051498514022002023556129498194684325248747073839857527050384012996955035766215006412385040623165563082003323933216113063496876440957878830728261956312530188327077764092403396221042178086548076576646306778238536656971770595791651733847081689618535434043733247218467164475924532774373478482034150423528730224501540119434239587519391342096659903474648068807765843212224032844556675822017748359370900727656679791791945127787047405248922901263964330517049649240871723698222443047970517400846507101772397704648990417378007774779547265998204984603766882766689875200000000",
        "decimal_display_only": 0.00615012998146384
      },
      "leakage_to_variance": {
        "fraction": "726341927970512304881530053644700157571942549604935855452706313511671457991593656626745307808005636346184396673447639552968763395809888268425247689944123891551249249343124094250471513364137424695211903639423045579039769702468905508077021073458562723692588322567714359040332311208626257296231656199509855512070653583759332117434764004571924105608109259615007670385543287275478844392267816990375405779881171930249461751832980932370309296377726371832824460535974433442302961421290705006234771499051012610380505165960951080958092296324678612441244616243777133695468482091285233921545709965991128025211356756432381013347270992004337728305411874529373015042636928409232641658285088102368854454247050152102935752603473848174717047195550078737917953225446714239367280271542912461832085146539246027852363132300005110022383445330991338752683143213208241412/5921251601479282580163966135834004510265482219011424027847435304372766416348060738361867708091450365410822026958913314999469951093448645782668938597862296676278534332235412358926974751559225379034702058632221163613057729465613202050985368304434724917897250066511648626105886142405844194170208874374854501102240280941946540169343971221106305140385968491551934259943981316491990235679002241545552576882944907022335965425232603713095555302803606557746655855580611964595673791707067187180105997709029452079905941853873296232545361789825961479003668265186512446580003918430775598088141643641723152216668212218493195108407368897915079766882541977251221729870127273587451747488159499645055366348978777092502435593686896261532570907832588062218345941647739200004663595338878601061071564379188257833272239961274543536202414403325744815050435564938089936783",
        "decimal_display_only": 0.1226669590917321
      },
      "normalized_overlap_squared": {
        "fraction": "5194909673508770275282436082189304352693539669406488172394728990861094958356467081735122400283444729064637630285465675446501187697638757514243690907918172784727285082892288264676503238195087954339490154992798118034017959763144296542908347230976162194204661743943934267065553831197217936873977218175344645590169627358187208051909207216534381034777859231936926589558438029216511391286734424555177171103063735092086503673399622780725246006425880185913831395044637531153370830285776482173871226209978439469525436687912345151587269493501282866562423648942735312884535436339490364166595933675732024191456855462060814095060097905910742038577130102721848714827490345178219105829874411542686511894731726940399499841083422413357853860637037983480427988422292485765296315067335688599239479232649011805419876828974538426180030957994753476297752421724881695371/5921251601479282580163966135834004510265482219011424027847435304372766416348060738361867708091450365410822026958913314999469951093448645782668938597862296676278534332235412358926974751559225379034702058632221163613057729465613202050985368304434724917897250066511648626105886142405844194170208874374854501102240280941946540169343971221106305140385968491551934259943981316491990235679002241545552576882944907022335965425232603713095555302803606557746655855580611964595673791707067187180105997709029452079905941853873296232545361789825961479003668265186512446580003918430775598088141643641723152216668212218493195108407368897915079766882541977251221729870127273587451747488159499645055366348978777092502435593686896261532570907832588062218345941647739200004663595338878601061071564379188257833272239961274543536202414403325744815050435564938089936783",
        "decimal_display_only": 0.8773330409082679
      },
      "zero_effective_reset_fraction_bound": {
        "fraction": "4468567745538257970400906028544604195121597119801552316942022677349423500364873425108377092475439092718453233612018035893532424301828869245818443217974048893176035833549164170426031724830950529644278251353375072454978190060675391034831326157517599470512073421376219908025221519988591679577745561975834790078098973774427875934474443211962456929169749972321918919172894741941032546894466607564801765323182563161837041921566641848354936710048153814081006934508663097711067868864485777167636454710927426859144931521951394070629177197176604254121179032698958179189066954248205130245050223709740896166245498705628433081712826913906404310271718228192475699784853416768986464171589323440317657440484676788296564088479948565183136813441487904742510035196845771525929034795792776137407394086109765777567513696674533316157647512663762137545069278511673453959/5921251601479282580163966135834004510265482219011424027847435304372766416348060738361867708091450365410822026958913314999469951093448645782668938597862296676278534332235412358926974751559225379034702058632221163613057729465613202050985368304434724917897250066511648626105886142405844194170208874374854501102240280941946540169343971221106305140385968491551934259943981316491990235679002241545552576882944907022335965425232603713095555302803606557746655855580611964595673791707067187180105997709029452079905941853873296232545361789825961479003668265186512446580003918430775598088141643641723152216668212218493195108407368897915079766882541977251221729870127273587451747488159499645055366348978777092502435593686896261532570907832588062218345941647739200004663595338878601061071564379188257833272239961274543536202414403325744815050435564938089936783",
        "decimal_display_only": 0.7546660818165358
      },
      "one_effective_complete_reset_fraction_bound": {
        "fraction": "3742225817567745665519375974899904037549654570196616461489316363837752042373279768481631784667433456372268836938570396340563660906018980977393195528029925001624786584206040076175560211466813104949066347713952026875938420358206485526754305084059036746819485098808505548984889208779965422281513905776324934566028320190668543817039679207390532823561640712706911248787351454665553702502198790574426359543301391231587580169733660915984627413670427442248182473972688664268764907443195072161401683211876414248764426355990442989671084900851925641679934416455181045493598472156919896323504513743749768141034141949196052068365555921902066581966306353663102684742216488359753822513304235337948802986237626636193628335876474717008419766245937826004592081971399057286561754524249863675575308939570519749715150564374528206135264067332770798792386135298465212547/6647593529449794885045496189478704667837424768616359883300141617884437874339654394988613015899456001757006423632360954552438714489258534051094186287806420567829783581578536453177446264923362803729913962271644209192097499168082107559062389377893287641589838389079362985146218453614470451466440530574364356614310934525705872286778735225678229245994077751166941930329524603767469080071270058535927982662826078952585427177065584645465864599181332929579480316116586398037976753128357892186340769208080464690286447019834247313503454086150640091444912881430289580275472400522060832009687353607714280241879568974925576121754639889919417495187953851780594744912764201996684389146444587747424220803225827244605371346290370109707287955028138140956263894873185914244030875610421513522903649525727503861124603093574548646224797848656736153803118708151298178195",
        "decimal_display_only": 0.5629444401179385
      },
      "target_windows": [
        {
          "target_fraction": {
            "fraction": "0",
            "decimal_display_only": 0.0
          },
          "maximum_sum_p_over_2_minus_p": {
            "fraction": "4468567745538257970400906028544604195121597119801552316942022677349423500364873425108377092475439092718453233612018035893532424301828869245818443217974048893176035833549164170426031724830950529644278251353375072454978190060675391034831326157517599470512073421376219908025221519988591679577745561975834790078098973774427875934474443211962456929169749972321918919172894741941032546894466607564801765323182563161837041921566641848354936710048153814081006934508663097711067868864485777167636454710927426859144931521951394070629177197176604254121179032698958179189066954248205130245050223709740896166245498705628433081712826913906404310271718228192475699784853416768986464171589323440317657440484676788296564088479948565183136813441487904742510035196845771525929034795792776137407394086109765777567513696674533316157647512663762137545069278511673453959/726341927970512304881530053644700157571942549604935855452706313511671457991593656626745307808005636346184396673447639552968763395809888268425247689944123891551249249343124094250471513364137424695211903639423045579039769702468905508077021073458562723692588322567714359040332311208626257296231656199509855512070653583759332117434764004571924105608109259615007670385543287275478844392267816990375405779881171930249461751832980932370309296377726371832824460535974433442302961421290705006234771499051012610380505165960951080958092296324678612441244616243777133695468482091285233921545709965991128025211356756432381013347270992004337728305411874529373015042636928409232641658285088102368854454247050152102935752603473848174717047195550078737917953225446714239367280271542912461832085146539246027852363132300005110022383445330991338752683143213208241412",
            "decimal_display_only": 6.152154479122498
          },
          "zero_budget_certifiable": true,
          "windows": [
            {
              "p": {
                "fraction": "1",
                "decimal_display_only": 1.0
              },
              "effective_resets": 6,
              "rounds_reset_last": 7,
              "guaranteed_fraction": {
                "fraction": "110516177715184141111725706676403249689941822171937184225784796279394752415311485347905245627405274641346853571332198575719843926969539635266957078309305543868540337490419604923202644646125981473006829516836798980739571845861957986369199716766223128356543485969933753783227652736834135800355624778775657005675052271871883229865859184530912295521094414631872896859635018288159480540859705622549330643895531580340271410568756254133080931781795583084060171292816497057250100336741547130227825716621351196861900526185687584880623419228532579473711335236295377016256061700493726715775963913794128014977358167034147001629200961880377940439246981016237609529031846313590614221878794826104530715002375875678949572859105476134834530268187432315002315844165486089725353166535301366414883206874289610453334902874502656023346840677814105028970419232424005487/10279303169302356409453146457702205455697137516641039160563673185442795164297622678122339554939484183487928406999599152317282531468307975393220424737527040025586029828294156924429803831744049927205973480468759437087296347680426635099447494745186101260052780001917934780347880009657601737947598811571913634174664202444502532873952555248537849774034624049241980282257241040144863302032609143487805011562231938603832735936230489307317411081069964788743602618796458565249491560234811417217514626703335527742188972849639002718293915567774033153651135962649175248752814810978487001617415903437669920367936352757087481188490994849941106136715013224427459820125948844042847597437870028259268493074461078005120050109307739350580873191005888534645853661000419485440867276968136075832064075258423734000386418755074574196336715075311692847566534424217339385255",
                "decimal_display_only": 0.010751329724881024
              }
            },
            {
              "p": {
                "fraction": "1/2",
                "decimal_display_only": 0.5
              },
              "effective_resets": 18,
              "rounds_reset_last": 19,
              "guaranteed_fraction": {
                "fraction": "110516177715184141111725706676403249689941822171937184225784796279394752415311485347905245627405274641346853571332198575719843926969539635266957078309305543868540337490419604923202644646125981473006829516836798980739571845861957986369199716766223128356543485969933753783227652736834135800355624778775657005675052271871883229865859184530912295521094414631872896859635018288159480540859705622549330643895531580340271410568756254133080931781795583084060171292816497057250100336741547130227825716621351196861900526185687584880623419228532579473711335236295377016256061700493726715775963913794128014977358167034147001629200961880377940439246981016237609529031846313590614221878794826104530715002375875678949572859105476134834530268187432315002315844165486089725353166535301366414883206874289610453334902874502656023346840677814105028970419232424005487/10279303169302356409453146457702205455697137516641039160563673185442795164297622678122339554939484183487928406999599152317282531468307975393220424737527040025586029828294156924429803831744049927205973480468759437087296347680426635099447494745186101260052780001917934780347880009657601737947598811571913634174664202444502532873952555248537849774034624049241980282257241040144863302032609143487805011562231938603832735936230489307317411081069964788743602618796458565249491560234811417217514626703335527742188972849639002718293915567774033153651135962649175248752814810978487001617415903437669920367936352757087481188490994849941106136715013224427459820125948844042847597437870028259268493074461078005120050109307739350580873191005888534645853661000419485440867276968136075832064075258423734000386418755074574196336715075311692847566534424217339385255",
                "decimal_display_only": 0.010751329724881024
              }
            },
            {
              "p": {
                "fraction": "1/5",
                "decimal_display_only": 0.2
              },
              "effective_resets": 55,
              "rounds_reset_last": 56,
              "guaranteed_fraction": {
                "fraction": "89434557155381655041333768814309696545844616647499600859785617667627104582069903834800634279547278475312428489514049209503277315638656149659122004946542001088537929356884116686117429483665469520616520670702715082538792303429572123081925459145815143838767683720563141669572187807626988302322988936490352513001605621029205650452656218735428851360580157357282800450390625772652160158489844537522856671726204097604326981095275118275806363219477958641239027033124680024315980536461073055271886650180382720458866523236745727655839492244038200940719133627627086483612024404386102173479321752718674703194955582291647333771845888306354578549270318205588490239549896137694295446208021777523973993591444243002536801042825145679597908406045604032367629790680886856053632742424933278633954571776453488742550331190172931395912706923111868836016876626202602657/31080023483897239996653282724321516419615393399791429433508588327498942645556732586575933767421121095912513353223280003469503848870193888935803023442562494707275172567996845471372901999686862256516324409286085993121568966275436207134368157926711158021389202779943042460723750799375680632941540320115577521028016158528094042661002587080470857357306575234264276736900237549526416187561916702793540169946656206454914695059302461566075669675335803156841749343234700506895909001178197819987955470609690254096693753604237325181867777468763658998433822760028784790823600593632556082826096280301673470445546177190073237236588741547158097652913510298125503798725392174931620339533038447478595097374798917399394462245457709334467525255416182296850200300743074027735724257661589198316802920824117617343776710642657057625684273041045408988950497653723087569569",
                "decimal_display_only": 0.00287755757976561
              }
            },
            {
              "p": {
                "fraction": "1/10",
                "decimal_display_only": 0.1
              },
              "effective_resets": 116,
              "rounds_reset_last": 117,
              "guaranteed_fraction": {
                "fraction": "647123520647474071359728319562261428965009522056934789384498502285157379907730908356709051304688945493221424508416493832739507820801476533221689107988557550399767913631724305039907221548118798596705953541053089475972325666439390724860752471641113991389149588293312603800660779582596065614293558397717772083684685998047117132581796496943485403684575358775569699561978772924072441491798772847686470674252756165966233297140406963787919111098663334931494333491564577203145983555507985461859145617703647519615099665606161950815660372692761785118026137002057895917928208126810339756651894430106176234147091660784031004260276291718505411734868890249768550966331223139756386899126925491248374676551041333694170379116056350212421980704461056509208094588250807226047149621084901038218610637533010542908636890015540244398823082216485318045071678989639621429/196759444072685796389372842803631303973389497915389615761615203150436451037638018197577942159466210758963008526339279173134305624689471309008038565392902008269237065236275229752667215829865223466303919936185275395816710145333043877905656442305453049388387996681576189544690384805911685535596840732265378760342761153613066788839968077731362993917874075454827640703658666337303360427404109360249046031242169177333320906292045258703771429133084783729794098678204661606624945567303998337145247450361477052322351494475062953809500580380355987144254072522821883993694418372773823498573993585247710743041213415897526904608023444132889692054196075013180482612478301893632569634636100713130839077323254582401486823582053995357386024723502982315747055465458863651855212822937671265732881600203129438063046682611016919950442353321584146781269520346555864802669",
                "decimal_display_only": 0.0032889070392393325
              }
            },
            {
              "p": {
                "fraction": "1/20",
                "decimal_display_only": 0.05
              },
              "effective_resets": 239,
              "rounds_reset_last": 240,
              "guaranteed_fraction": {
                "fraction": "226140430346539992983217430718741983349339438893623635847358495779346018079726548478192680142925843093868435304905848896076698724254201477761695868114098917705608971803581373584181858126075384657068944319839977451214817825423944642671227862196629462480751446662948200781405633564466669910903695124900448553657923561402261792531562724615319665760711957522668208532683092286941839710729811442515622070839957327341092084338863083112869952533798627038074792579990406007079702008822271015903781817659211208570531563812353468517950622763125845756172997665544678385547998620943057435844680936005117486020061577389942665600827517771017011867857628995467232139685788061290248787282519235410808537952469463654784859495914776128320481493853155531833517265073462100817457379054063660340006445133688222806081850201859344932869853259931134122143544666165002311/134841511080881487164360120706203171186682691965675068846415595266609122899188417576634989727226637112586709952117201712712954181414353493892574267737758393485203803183395913508004902334946211428169675085492911091433252136016327765472945800143183587586840453895879342742922993977563199688812503977434060336790752387751465147557107824905278587238463628072837423119986705667342354333744365226992090826608817155066908003424051329215743526214539086206721541478580585403980561885421366265504748099641780214999090822321908620472751056208270228684866841874845573456612373346205806410895649594633027511491858180436191223805961718035908275991137525041772599353375063186572406502789452180874438500725072430986732211008673067971175879895069134414959294181714531167796886734371673839919886453603740618718110715703136139735747935054603659249619419420180759077335",
                "decimal_display_only": 0.001677083181090243
              }
            },
            {
              "p": {
                "fraction": "1/100",
                "decimal_display_only": 0.01
              },
              "effective_resets": 1224,
              "rounds_reset_last": 1225,
              "guaranteed_fraction": {
                "fraction": "202461526206274934787514019263241961140146124067423997349985054249411990899175885430784645613480563242491960491678329979186039592641739365367027885228086483302049680299778552203180883654947572272001964667831629795981706252462474045160111432721520832174504030985386231652333558371205305383819644991060078767215794589724799220263057584493823640454510723292476363501070021079371295863046909176054624738775626580230158148193066601373826533245529878743240271191249911123681124372846728728294172636118509864103049732123296962501291536737624942031217224709466015370901815659694598793045519865297634224153572546823822923792861654065078298247792986350093844998229564127552980405327527323735978658061294697022892420857774305590560107502796668547922256225530304674326871994237598061599203771806251644642751703025875247974517934955266738184619130856129849553/2067371588530284294627622046692079890410888642299714868615752153308466381434974722645147930667197521604483284893123660497728286664067583751303621953466204681838157413310830950789045107917990058254845079722465819347743166279478967550032362086495791032461280870058700452060438091258121533570459113188796108866120295893968784005439601414596189828201133463587604306280757265607092162436257254063784459474280590940070198303864856800127274084024254784114961654956574487487917909329366193176472453858935300399007020752056990073369231966876772955949813395054499188512674201847457470339512136083076047993975674901353380186910126104898410253055449987896945694656342927816803651139884688266665495755445166027581978044330344346210835276426038320756662417135846879029913606524805366464435713530822500446912468226228840418371677803346956616828320844715646784908105",
                "decimal_display_only": 9.793185092100783e-05
              }
            }
          ]
        },
        {
          "target_fraction": {
            "fraction": "1/10",
            "decimal_display_only": 0.1
          },
          "maximum_sum_p_over_2_minus_p": {
            "fraction": "12921475284634432374615031383204012480316829659668033047190930489707156195766891170907301072220980187257903436387089014645284763974946682225171831193959397418493941334418743115111114165583426639136026818300509853645574723713713569432442631090247089929074494715750183484715443019160024200535748915127831133226249818934110739725133486966172754717103843743889084977261655367639445077755221278034155025449626908198678151263477938256817937265892643861021137829835339670838334965645930194832086183133414938837181124455213548157915470060646693687402707353934356448436888541350425234787453531151895269815262258279263711902906966747049654445278213434891178422659468964700804298075911244919373736018622663596821068430370863130099599075527430328402251470106906171751542250873016386771000792160636466647467632335156929875124686907770625520133419073392881534269/2663253735891878451232276863363900577763789348551431469993256482876128679302510074298066128629353999936009454469308011694218799117969590317559241529795120935687913914258121678918395549001837223882443646677884500456479155575719320196282410602681396653539490516081619316481218474431629610086182739398202803544259063140450884430594134683430388387229733951921694791413658720010089096104981995631376487859564297077581359756720930085357800753384996696720356355298572922621777525211399251689527495496520379571395185608523487296846338419857154912284563592893849490216717767668045857712334269875300802759108308106918730382273326970682571670453176873274367721823002070833853019413711989708685799665572517224377431092879404109973962506383683622039032495159971285544346694328990679026717645537310568768791998151766685403415405966213634908759838191781763551844",
            "decimal_display_only": 4.85176275564568
          },
          "zero_budget_certifiable": true,
          "windows": [
            {
              "p": {
                "fraction": "1",
                "decimal_display_only": 1.0
              },
              "effective_resets": 4,
              "rounds_reset_last": 5,
              "guaranteed_fraction": {
                "fraction": "1563200033656208750874785813965803564833826921381808895131197423302737668398498798601395861243416547333715646918227477681657370718589316172117452458197553326971038836176667793424145671374400830863430636795682890138819111250799769002523241863683348575741720131105362471863892275154086650392818937177795368029816359439390547464735387193674760506737312933861888237630721592839117169325395339603300142203657875440839194914234718118873699524537248326749709092364765363941856023179322957142697368714723376417622910858107589746796808011877889804356200567723849644407193025883064194558867383845776384065400071679898909028323742945889053397050070730074983639614305703132055897538448971030842239623496476179884821078066053172484268624659287589790838222295058914568459913709621126290079053499952781666158061167474512876068113731339796782534336705658840488311/8826619313361331799690086350412805140553252417431167449658260558419452248314435364868848939323472910795559613652703873211345004676688198856369929357638792242483531329607908735928860805015775077815549673189913345929216808275488824083293452598268975812667603356782506062267215387240349223355135499172893923150522895276983868639083027239394001562818405530011964941486154465593905613248073509507054200002469594743333812432564527442576792488314512045077953697724509698364885637392230007205045083705233502521427962517717100556377730975124675928768646730161620981361877846795916533774324483505687664317513639244222719161796452865932430680104189475368713790040674987224382314121299852054530784165966977700914178604100791654231439096614788377170017754549526056962132716425050250908399904965345241944681692490474563976291948184649710170061168137790922902431",
                "decimal_display_only": 0.17710065180786808
              }
            },
            {
              "p": {
                "fraction": "1/2",
                "decimal_display_only": 0.5
              },
              "effective_resets": 14,
              "rounds_reset_last": 15,
              "guaranteed_fraction": {
                "fraction": "1078972081675867214287099111536003459785865221645184991496059880961623363070769694183565656038079456436259382469262384646344861788049390659833953998234804065936872669947918397257164662464975881066622701036067526419459264782487165330471894481377640093279994582726886232503670734348335812195331166378122131021769257050217659386445544523960144436331906760785216457373692734655464606397216794943049871683737094154006220413012730830626826660285430745527826118674115741646987382231795820471874187715356034677369240747466955692824746480994770729395370823561331555276880704488874038611170243868448965381925833842277321686092228951219494911513129480388734962919214417525900803099592245629263003320665109411816197242997070607034457259862254203965559586811427771742215060195259184648857663402259950980923152412607842802719858101119135890032547943516701660703/9310847265341673336277773052842605245601214117167791353293398100760566553642164469286679144528810001693015878101668966246657513607228124368653427817601541503517697495836658132095841813925200027612357608949528709648576654743801427755344799980574684295129328905160982301627436928046100061552623269972567160158569997666156756717372869909108617633223811703088636721743183323777558176176252054167304470522390376030166786933786514730823665352566329626299836671415159320659754278339757143875868264704600844261681632628357734610349792506007795003729476474324139070492190168190106689722021623483015083000987877081844306504027966860601989165641130725054962466735766272830537408560156577456110020468798344468982802439169774219681250461411821762995296390033157199788377569939412192549621295063038072629916601245341234049640203814870371062562956899933061730039",
                "decimal_display_only": 0.11588334025112729
              }
            },
            {
              "p": {
                "fraction": "1/5",
                "decimal_display_only": 0.2
              },
              "effective_resets": 43,
              "rounds_reset_last": 44,
              "guaranteed_fraction": {
                "fraction": "2994802269037430874567453983393110326833614815067243022670610871714312936548444530341781865511569823860050015183304607421378330898878209223360112764723037567293534926729380493688003482940215168301464135228394897398697871113305194155390009752980066038609120973991420577830901432642132017487249613734529774561284219956066534120191712237023125273793017195817313481992563774874567537727561112499024479791250891818602173988427198847757043548730383445972536869177022413793527826221623893080210972646384433161980887187080550051488208677542752650705697598602735621265485952769527037859662161616683186804040382608021171387160929856323705491770917816323080550410097609774624862079348374186999391810579644851414279811456720538378466097188245918984039442692467743813522753828596583125962295157933437600152002860390193371485446488247077223846749449479035568305/28174655772015190777127162509742715789327623201371686011697763073452256813590357960068952536189098550527775766529489445257628795286954335862102032682785999141070175570624349094371015946230312557735476794728393810805409887465560585102060073632876907126618849489672185024562421554541175603756613695317538098979733544193056714191263531062183160934874138195804246055358064400424500809992845434832038546827131518733916848051970537836594432489824897669510451501090802773126697155493034999963016384613486203655171732940393520858035408283464944548668844295053676256041726665267415147139913440437708958344700750164343713183199657579140746739691862800008011738554844461294689772899898095069119679557810716790982719235043813941768657066633981981898528487841287170778255136575417548469474580237960633232367258113457037185594739259721443633939765080870254603921",
                "decimal_display_only": 0.10629419195999738
              }
            },
            {
              "p": {
                "fraction": "1/10",
                "decimal_display_only": 0.1
              },
              "effective_resets": 92,
              "rounds_reset_last": 93,
              "guaranteed_fraction": {
                "fraction": "18079329791939769388516449607035065210691630712575395320249450026565272371705978667398596438696824217801646944671159843103989829320238794975427633666647530947629749897866702567051223542287416991281791640887206183372926798525693122918709258234646619360011269329918457220768636248589626240723853307185954304373380372008271087951016132606669663938279197589535753788815017667535564706906226380616696209391400882491953315341131949340675342224164096258919281386354950979818417057666484905611493661594927950168747223648668987893809875484485048483707896926852709104609171778317655953873748933613893248839219653815161175324594780099822610891064753878954720911989617504961339786697969039948100881578480244984164628441599428706405631113397662946219238971998971948970861876138114800122188654154474915211365352065215662884936025770160277448109467116106637415317/179327237801393501072216121516158500191662876724871155230750251626156336045839770438536054772074075486654583006176535823863055303190033990565832620834243034872007083252040251490655899509125925273618834248839122301919755672473790145711807936542447544019765876939951044927722409336904655360487280983477142228053065467602842818021533741621636815383279453224067456614405627442691868161989681752480036292525021051007333824248053716326884006020019350805806311625341275204009674493193021416995612934384252749673219370492000127866506365268563700445664201732971232785003174802582977884456896546063923670436140853743149760287688940324785586574866190024475530251455015611810986234837258598673986570421325378751016365519570623001192815590809780426037024588048142510110398096420641366648911556686187533394589967435816797309905150633640354651205124909438867008781",
                "decimal_display_only": 0.10081753342993431
              }
            },
            {
              "p": {
                "fraction": "1/20",
                "decimal_display_only": 0.05
              },
              "effective_resets": 189,
              "rounds_reset_last": 190,
              "guaranteed_fraction": {
                "fraction": "12331839229855078407675384991463744609548381932309221226725797054307203651272954158923947810276353115530275046529033174778889421987752339284849157367182830443559763127522316277758707080861699129577267338310224070435210979533239036443954912419839341524023890156124854184786944153708237624848097965116731373754835483290724463749777629467480721425895866284439462714958404546878255912915193427948772385068859489498165454614888545289284691558829238157585149134846230963378795725697000687786483306801842754714912284329828204817819488894841102719776916601728496906643356033475696956128273180369190584572876007517929626221388677384509979150291388871151684149516967928215167609758700654274891716108736638665370380736220478912373604601419687801163799404355852032756938795238102604690874758887454455353678800721868611178639260608776453446666862598219635692511/122735812281372948749667953145458168560483649472259471255537156708081265265995189966189234597093209840150303340893074386830141458150855356085486806238689661959349649027677178603830377112210587683249476691502526998449255974308512673671662115585540875525297315186417436758917455457419428733875309707442229411589574828022142945599861758162413185478328473745920628613560984212751040260539901610485834063610797622896083640893501647009571704608243646676174467136314344846608845861733187848734168574657596671492749069555892769123449517936192251810846098270782621228354565311351052512203221095199842044405002234495651540250173868169169313852713993799616382435997781046418529141818034045834957593154288261785016615131948503834930595775143299769327328294623752597140765396512625298889351701161419851587237996831469387902041544299087136937074700366627288387135",
                "decimal_display_only": 0.10047466180110681
              }
            },
            {
              "p": {
                "fraction": "1/100",
                "decimal_display_only": 0.01
              },
              "effective_resets": 965,
              "rounds_reset_last": 966,
              "guaranteed_fraction": {
                "fraction": "188325020870568961899103797913240582772273266471745810559600920253772319610721932951757819367886940376904250698914616974198095759107402800887506179580756174395075605260168918963075302844966540568331885007278400434767282059191909000637108569458489266268554879576023405223098402161405405945107818600664112656393515072783391817635866934768622166992954808963579462993356781425428391993460411509683284721727999156514840751872935128085283934295076660183444775550008628172680148132487139325343099990890330775952653887716009626930647196284829385564313572831847743642497238677302570184473384401056999792753894972462810505380736048583188549929349468489457704741041194022118807169901165345837269282308047284091683252345157500982842275331150267061668672141616229292670452462323851925676109256725470972858404802968727198743771830275682023475129553223077064375261/1879249029185921607663305762798102549599755521952036482053501218108943473815151965578820895944924061790821526154700721853509376944552822689781482801770676593926383857730961810378172985956678465258785196679855250542771865926539521023440413628470023287024900494513662433068992022655087332930735114233123056288493996615775116987023997537412061484848633165347317319650901554202743141738659889463277229377291367410135587710140114738643363976262423653810260119677757109226361442321251900579857648040681088132918469914073103743401086062128681195327531039447360910885547864985814594753831797201884345835445933501437393504453182917969286781424348312393838083760299963358812396950388850448151962451795180038187317684406044619533583561202390850363541667250456180041917480934475752136821203477868835725698706174963139094875880491006229860091375910623425850382397",
                "decimal_display_only": 0.10021291374680136
              }
            }
          ]
        },
        {
          "target_fraction": {
            "fraction": "1/5",
            "decimal_display_only": 0.2
          },
          "maximum_sum_p_over_2_minus_p": {
            "fraction": "4105396781553001817960141001722254116335625844999084389215669520593587771369076596795004438571436274545361035275294216117048042603923925111605819373001986947400411208877602123300795968148881817296672299533663549665458305209440938280792815620788318108665779260092362728505055364384278550929629733876079862322063646982548209875757061209676494876365695342514415083980123098303293124698332699069614062433241977196712311045650151382169782061859290628164594704240675880989916388153840424664519068961401920553954678938970918530150131049014264947900556724577069612341332713202562513284277368726745332153639820327412242575039191417904235446119012290927789192263534952564370143342446779389133230213361151712245096212178211641095778289843712865373551058584122414406245394660021319906491351512840142763641332130524530761146455789998266468168727706905069333253/1089512891955768457322295080467050236357913824407403783179059470267507186987390484940117961712008454519276595010171459329453145093714832402637871534916185837326873874014686141375707270046206137042817855459134568368559654553703358262115531610187844085538882483851571538560498466812939385944347484299264783268105980375638998176152146006857886158412163889422511505578314930913218266588401725485563108669821757895374192627749471398555463944566589557749236690803961650163454442131936057509352157248576518915570757748941426621437138444487017918661866924365665700543202723136927850882318564948986692037817035134648571520020906488006506592458117811794059522563955392613848962487427632153553281681370575228154403628905210772262075570793325118106876929838170071359050920407314368692748127719808869041778544698450007665033575167996487008129024714819812362118",
            "decimal_display_only": 3.768102986081665
          },
          "zero_budget_certifiable": true,
          "windows": [
            {
              "p": {
                "fraction": "1",
                "decimal_display_only": 1.0
              },
              "effective_resets": 3,
              "rounds_reset_last": 4,
              "guaranteed_fraction": {
                "fraction": "2289541961626721055756315867610503722405769470986744750583903736814409126390092455228141169051422183679900043591675117234626134114399204440542700148141677218522288085519791887674617184738538255558642540435105935717858880953268674510600262937141911299434308453673076830904224586362712907689050593377305223541887013023149879582170151198246684612345422193476895908016264880114596013717663156593675547983539047371088656666067699051244008820914974698582533552900739797384158984600613662148932140213774389028003416024068540827754900308202568416797445183967626778102661507974349428480413093811767512090611428436331290041671013937893391125355482604604356654656942631541288539196734059133211094077743526331987756830669527020658985671854837668528756175520505628807827193981164038751911138646492027694010424299774517986090497176670788121287019848872048729723/8100277385390819494808556296768104982981309867826231594205554244907780790322841708242103631515467274449375216979256233658376241280878310587944681667694668350932282080264784641678389291651637653120337769550490300350177038573019918575216431524810413088975015034214791703226883076031722966058903842973384067638452241693224536521648263234822077457210296270396957271100611178318426768855805692516678794222588422813084350680731546510206483191936785673245129237188535264922582675970939302198810312206182489911047457351756149475419638678799997316327402113917843847666409364704631299852778773539696536292302282487790338148449181873928092951798777600839340774998038058815149672463014763952161929711719927548811242851497317806056722049419238298432099801324079342722765436153507338446567819818805995916829329358174558866269564739318718831308484994577714661019",
                "decimal_display_only": 0.282649822061156
              }
            },
            {
              "p": {
                "fraction": "1/2",
                "decimal_display_only": 0.5
              },
              "effective_resets": 11,
              "rounds_reset_last": 12,
              "guaranteed_fraction": {
                "fraction": "1805314009646379519168629165180703617357807771250120846948766194473294821062363350810310963846085092782443779142710024199313625183859278928259201688178927957488121919291042491507636175829113305761834604675490571998499034484956070838548915554836202816972582905294600591544003045556962069491562822577631986533839910633976991503880308528532068541940016020400224127759236021930943450789484611933425277463618266084255682164845711762997135956663157117360650579210090175089290343653086525478108959214407047287749745913427906773782838777319449341836615439805108688972349186580159272532715953834440093407137190598709702699439499943223832639818541354918107977961851345935133444757877333731631857774912159563919132995600544455209174307057804282703477540036874485981582340466802097110689748548799197008775515544907847912742241546450127228785231086729909902115/8584505337371161031396242999197905088029271567562855497840691787248895095650570812659933836720804365346831481428221326693688750211418236100228180127657417611966448246493534037845370300561062602917145705310105664069536885041332522247267778907116121571436740582593267942587104616837473804256391613773057304646499344082397424599938105904536693527615702443473629051357640036502079331783984237176929064742509204099917325181953533798453356056188603254467012210879184887217451316918466438869633493205549831651301127462396783529391700209683116391288231858080361936796721686098821455800475913517023954975776520325411925490680695868597651437335718850525589451693129344421304766901871489353741166014551294316879866686566300371506533414216271684257378436807710485549010289667869280087789209916498826602064238113041228939617820369539379723810273756719853488627",
                "decimal_display_only": 0.21029913066595193
              }
            },
            {
              "p": {
                "fraction": "1/5",
                "decimal_display_only": 0.2
              },
              "effective_resets": 33,
              "rounds_reset_last": 34,
              "guaranteed_fraction": {
                "fraction": "1805314009646379519168629165180703617357807771250120846948766194473294821062363350810310963846085092782443779142710024199313625183859278928259201688178927957488121919291042491507636175829113305761834604675490571998499034484956070838548915554836202816972582905294600591544003045556962069491562822577631986533839910633976991503880308528532068541940016020400224127759236021930943450789484611933425277463618266084255682164845711762997135956663157117360650579210090175089290343653086525478108959214407047287749745913427906773782838777319449341836615439805108688972349186580159272532715953834440093407137190598709702699439499943223832639818541354918107977961851345935133444757877333731631857774912159563919132995600544455209174307057804282703477540036874485981582340466802097110689748548799197008775515544907847912742241546450127228785231086729909902115/8584505337371161031396242999197905088029271567562855497840691787248895095650570812659933836720804365346831481428221326693688750211418236100228180127657417611966448246493534037845370300561062602917145705310105664069536885041332522247267778907116121571436740582593267942587104616837473804256391613773057304646499344082397424599938105904536693527615702443473629051357640036502079331783984237176929064742509204099917325181953533798453356056188603254467012210879184887217451316918466438869633493205549831651301127462396783529391700209683116391288231858080361936796721686098821455800475913517023954975776520325411925490680695868597651437335718850525589451693129344421304766901871489353741166014551294316879866686566300371506533414216271684257378436807710485549010289667869280087789209916498826602064238113041228939617820369539379723810273756719853488627",
                "decimal_display_only": 0.21029913066595193
              }
            },
            {
              "p": {
                "fraction": "1/10",
                "decimal_display_only": 0.1
              },
              "effective_resets": 71,
              "rounds_reset_last": 72,
              "guaranteed_fraction": {
                "fraction": "33332510279320527791028580733573768519702424254279048284756282610310372989529445456560247902664942581071519274813560273716333860632246448612357835155474132670205984134072308546311125322934302909881241617315090140532761962277540138588326700777276436557555624103840458760615614783970777643944718087375661270126864097267217062417146176702680070156049492041450914866911426700320620439143850537414579730768905493027192012129624548920451837448096350067408595057610414082106779247513589710742423863074999214986737832133848960593929813707303299344974033867972028912214009902234645866226208842899706937368658145700241176604887470931913703185478403244071554227884993001555225261521955890097846825117668298178326279246272379518074689104504214599715515989733352947997574761840515961820662442231799081796264977843515770195406078122111095561915813123584010484969/164074057314012742669703990389619796882652083183167502266243419042411235428016303649374403308105957123384710676034135393250711271878026336928902419345416433149430849015834645511395997728479039355019384272411238344759920508721943130042190493999817726822221522166029043387875430801523503957266416203287435262299581742343896843555403697525626409165509158772152295536309218409906812429752057595682152771147516440472095127459561116747107510796087096997316997954085812101721312303345916611864682732904181484855228762006820155166386427045745449584398064791851912977398336678665987972104436636778109981906702361858069759007396249492694494280452540659358696935559640115217100760013271748524240626882137325556854714714897672189523757599703228772540747570313761511083685210718240204950437768608863366809690341657516689999435098281689536537398778901961493939129",
                "decimal_display_only": 0.2031552752762564
              }
            },
            {
              "p": {
                "fraction": "1/20",
                "decimal_display_only": 0.05
              },
              "effective_resets": 146,
              "rounds_reset_last": 147,
              "guaranteed_fraction": {
                "fraction": "22742740197432421444310649093704446868079558476646635154881254214641161215819129903907297222191100569825584732181782675038108363994360737798944374256381939555794335701440428295348798772414335550208637957141954390401447678601960015393058881139412073896950989446262093331031707281031880646094085037309705969427848184657941557433009246866344966939612099005587905990484524997826786015871032138144153201247156287165074406391161271986592458140243316153855633069195197842718471506068834126209181698288240602130366191708601836978218811808828162831434756101222635822945070943450785309003761689881730086267572121026793754079366228269905486589335625739406030698461430568747502140194120250408845296619611024178845793190203604069544548944555905596407290067253921603521203145796884349977134645987850315086229338951502017755626756658520662635455320984275620486083/112324911313795605713032689043217466301952472927922057327381699547747307701449014221205885185178462385854993655240324886570922516144246957571391589349490552847115076453759066586240285420657951262618106072670796678483019275239791694722558146865968143152370215896280197612672692330095785712629322635249254815916562126654925851916630140763548939964612241024772185338034863761802510157584062900290453247432500825229174689117228920312263938026829568679903983201965377967269170081361354410311470183171198824077295162177119136963050195022205191699188258771288482312052850401375964159327732585687302542710306120986787412392196317283773806413669756931362035887053318405886194611382614449701004012643413876271541202677965378677759651432007081974083837631725683026376501045953843553603091814061023991854687458601835981325054048249342927748286241980571303593563",
                "decimal_display_only": 0.2024728079588449
              }
            },
            {
              "p": {
                "fraction": "1/100",
                "decimal_display_only": 0.01
              },
              "effective_resets": 749,
              "rounds_reset_last": 750,
              "guaranteed_fraction": {
                "fraction": "345214877312199619753514289500495816807812857186411955337385483972293354536906162783134805854416157827680080380379307117639348652602338666867359680608686934970145443118283723321177149731620224302497656193393778279839872314925192590381745121325538814586153957250649706775810181382468677521093856339758241447000776246875407555001775959756157773804306409040421119796634131476931822382190259979604372370182332293448724490268859009477270742312665556499334859025779105796217587799485931606689810634685349499794843003563575060417595132290959965851622409940503604520718430809020180711527257753711083446199548031852204804263746582856125499243318433387802275990250770558513057768090744375948941844425410116945917374907507852188581157525389084069058950038312719568373785000977121017431839648377948114874515239545528302508606654467176152645709112157130044520253/1722359172744290949808895271210847315564215931237370337275716654390422438888967735747443909458394844340045696473236031710068124051057886823801629300742745833351314019872847006020071139070024781524619425493739872697699275670806237433695777076602973738707301416839036131516280243434024061354749076494028927497886735441683101249658088512424525878037281565270475662847624204151239711349930040993356141728837034273201703971744190857251377168244834757494370036201986631602824002654253108298510937396886069409076280798225538309914138126122550615040222202338705050007326672854096984226777923849230262182000280442047999205570172383696349832110379347495493512511090386822418146352199271418040289889677817205333083561843694268327844679008152033356151389353759689766214148395822483045065473086216358583682595738386337991111045666814735730920796351689372870237405",
                "decimal_display_only": 0.20043140987959993
              }
            }
          ]
        },
        {
          "target_fraction": {
            "fraction": "1/2",
            "decimal_display_only": 0.5
          },
          "maximum_sum_p_over_2_minus_p": {
            "fraction": "3015883889597233360637845921255203879977712020591680606036610050326080584381686111854886476859427820026084440265122756787594897510209092708967947838085801110073537334862915981925088698102675680253854444074528981296898650655737580018677284010600474023126896776240791189944556897571339164985282249576815079053957666606909211699604915202818608717953531453091903578401808167390074858109930973584050953763420219301338118417900679983614318117292701070415358013436714230826461946021904367155166911712825401638383921190029491908712992604527247029238689800211403911798129990065634662401958803777758640115822785192763671055018284929897728853660894479133729669699579559950521180855019147235579948531990576484090692583273000868833702719050387747266674128745952343047194474252706951213743223793031273721862787432074523096112880622001779460039702992085256971135/2179025783911536914644590160934100472715827648814807566358118940535014373974780969880235923424016909038553190020342918658906290187429664805275743069832371674653747748029372282751414540092412274085635710918269136737119309107406716524231063220375688171077764967703143077120996933625878771888694968598529566536211960751277996352304292013715772316824327778845023011156629861826436533176803450971126217339643515790748385255498942797110927889133179115498473381607923300326908884263872115018704314497153037831141515497882853242874276888974035837323733848731331401086405446273855701764637129897973384075634070269297143040041812976013013184916235623588119045127910785227697924974855264307106563362741150456308807257810421544524151141586650236213753859676340142718101840814628737385496255439617738083557089396900015330067150335992974016258049429639624724236",
            "decimal_display_only": 1.3840514930408325
          },
          "zero_budget_certifiable": true,
          "windows": [
            {
              "p": {
                "fraction": "1",
                "decimal_display_only": 1.0
              },
              "effective_resets": 1,
              "rounds_reset_last": 2,
              "guaranteed_fraction": {
                "fraction": "3742225817567745665519375974899904037549654570196616461489316363837752042373279768481631784667433456372268836938570396340563660906018980977393195528029925001624786584206040076175560211466813104949066347713952026875938420358206485526754305084059036746819485098808505548984889208779965422281513905776324934566028320190668543817039679207390532823561640712706911248787351454665553702502198790574426359543301391231587580169733660915984627413670427442248182473972688664268764907443195072161401683211876414248764426355990442989671084900851925641679934416455181045493598472156919896323504513743749768141034141949196052068365555921902066581966306353663102684742216488359753822513304235337948802986237626636193628335876474717008419766245937826004592081971399057286561754524249863675575308939570519749715150564374528206135264067332770798792386135298465212547/6647593529449794885045496189478704667837424768616359883300141617884437874339654394988613015899456001757006423632360954552438714489258534051094186287806420567829783581578536453177446264923362803729913962271644209192097499168082107559062389377893287641589838389079362985146218453614470451466440530574364356614310934525705872286778735225678229245994077751166941930329524603767469080071270058535927982662826078952585427177065584645465864599181332929579480316116586398037976753128357892186340769208080464690286447019834247313503454086150640091444912881430289580275472400522060832009687353607714280241879568974925576121754639889919417495187953851780594744912764201996684389146444587747424220803225827244605371346290370109707287955028138140956263894873185914244030875610421513522903649525727503861124603093574548646224797848656736153803118708151298178195",
                "decimal_display_only": 0.5629444401179385
              }
            },
            {
              "p": {
                "fraction": "1/2",
                "decimal_display_only": 0.5
              },
              "effective_resets": 4,
              "rounds_reset_last": 5,
              "guaranteed_fraction": {
                "fraction": "3500111841577574897225532623685003985025673720328304509671747592667194889709415216272716682064764910923540704714087849822907406440749018221251446298048550371107703501091665378092069707012100630050662379834144345016258497124050183690728631392906182505588622324619267429304778438377090003182770020376488316062004768996082099777894757872533224788358937626168575358658837025573727421038109518244301224283341000588171092919122667271861190981544518651637240987127363853121330586969431503825990092712192743378637591300670125962685054135410366104199519544373922000928442311459824818349655943755086058799297023030385258397249798924567287339197835728819978346394670845556676275293875872637159184834821943252159316418341983434283514083847421133091952764229583485873439327767068892854964613890724104407097696186941193169461136252222440352541491754227395798743/6889707505439965653339339540693604720361405618484671835117710389054995027003518947197528118502124547205734555856843501070094968954528496807235935517787795198346866664692911151260936769378075278628317930151451891051777422402238409395088063069046141882820701163268601104826329224017345870565184415974200975118334485720292316325923656560535537281196780837705277820458039032859295361535359330866053117922786469596001914427676578289589301031307241720190421802961911209185411073602121460521752359707764135560413282075154564340489484851592199628925327753511548624840628561219155909983535923596377989583616687893736369792870396887254196737956424476623719083260309844799761936365872950448213838954641510628639683263824861392432193637426654833868903212615001485657153302367602484343514344574573919203742057471007883682898925663767066600054013089222367591999",
                "decimal_display_only": 0.5080203824057787
              }
            },
            {
              "p": {
                "fraction": "1/5",
                "decimal_display_only": 0.2
              },
              "effective_resets": 12,
              "rounds_reset_last": 13,
              "guaranteed_fraction": {
                "fraction": "3500111841577574897225532623685003985025673720328304509671747592667194889709415216272716682064764910923540704714087849822907406440749018221251446298048550371107703501091665378092069707012100630050662379834144345016258497124050183690728631392906182505588622324619267429304778438377090003182770020376488316062004768996082099777894757872533224788358937626168575358658837025573727421038109518244301224283341000588171092919122667271861190981544518651637240987127363853121330586969431503825990092712192743378637591300670125962685054135410366104199519544373922000928442311459824818349655943755086058799297023030385258397249798924567287339197835728819978346394670845556676275293875872637159184834821943252159316418341983434283514083847421133091952764229583485873439327767068892854964613890724104407097696186941193169461136252222440352541491754227395798743/6889707505439965653339339540693604720361405618484671835117710389054995027003518947197528118502124547205734555856843501070094968954528496807235935517787795198346866664692911151260936769378075278628317930151451891051777422402238409395088063069046141882820701163268601104826329224017345870565184415974200975118334485720292316325923656560535537281196780837705277820458039032859295361535359330866053117922786469596001914427676578289589301031307241720190421802961911209185411073602121460521752359707764135560413282075154564340489484851592199628925327753511548624840628561219155909983535923596377989583616687893736369792870396887254196737956424476623719083260309844799761936365872950448213838954641510628639683263824861392432193637426654833868903212615001485657153302367602484343514344574573919203742057471007883682898925663767066600054013089222367591999",
                "decimal_display_only": 0.5080203824057787
              }
            },
            {
              "p": {
                "fraction": "1/10",
                "decimal_display_only": 0.1
              },
              "effective_resets": 26,
              "rounds_reset_last": 27,
              "guaranteed_fraction": {
                "fraction": "66017897037993581510697433147585275610439838986501161780128066718335588599151160004763786754025196216649817125118704053599928213443691420691493981202959707790012200354512892787582343424320487021165777281089127191589551598888640886451792649082911759123722098619387604917430568788358959222275142616353604768170043508536387007701710556908416654908414408724126260034260874627717168436795902301981472990863558229888417790962108690877115755785094036799885695781729263587010412511471671436022988580532294782453860564602091759237043967041913836904830041598941999928510091596342481392695765791369307698503169199739698322205514665572108900959221937597893339904803654779970694136144784854704445275558785555022958388113428702685936956228303968142921823884878455088769102374059947022603106273826065153049621318797016000146413333162005705805786554568178381348509/131388670555339688950035137975608289791914668450945388770871634934386019818394589101170864456745703487806412825728991613367116919066581364849766273297930858029624632795394061270124779627092855243734848608637201293703130872110842382178724545694182404256055047650481897231060476797135322378935991674309491764256402331074726898270839317319889824413144242089476950368959770482510264432100005831115259511052863703610869348627076974790443592459089410264839897229966962596817679039387834886584118015446885917388106029538577356523272273711134912024542057060881941961102254984558152445634879688308509220772191307818612613406769054852499296506709006305536911258640978336801631885390442783917642176441020068712222605847741349021661490475903475229334439675168659370312157598498809144167993937014597295556334000704016460048427843241794926293528037457367123075589",
                "decimal_display_only": 0.5024626305978753
              }
            },
            {
              "p": {
                "fraction": "1/20",
                "decimal_display_only": 0.05
              },
              "effective_resets": 53,
              "rounds_reset_last": 54,
              "guaranteed_fraction": {
                "fraction": "45259339964518302895638080756690151752809777514399646673915149933502976413558533259336401764239275296557301029058659501180140029264467274120127052644649780193883062431077275217113415686702595715760206969964068803351680539378496086143446534416627518331421227445861238461282008928499294622277266379494511490302038445754480853073486931008074614213463486053653143772436366903366630192031334464845790780423472617002807720697983680890072046327952833680673191345810405279429863310128845981402459614758821993052161851853391320487919672994893199817113339204779726967504593888280627560571678698827455055049124180476197565493131629022039956166803393849816594164783175349433714031600957981582279784701269578894036801520911293362960777407617958037282746617242769744941588834214714636293929285530566941949652596052802176166320643463781394136788498423885075969855/89808311546709724261705257380231761417222253890169045808347803828885492503709610865776780643130287659123277358363448060428890850874140421250208910961222712209026349724122219664475668506369691097066537059848682265532786414463255623972170493588752698717899977896681052482422390682628371736446141293064449295042371865558386556276152456621819292690760853976706947556083021856262665981423760573588815668256184495391441374810406511408784349839120051153086424925350170530557778277301342555118192266700617433155499502032329653453349333836140154713509675667731391167493327456546121907759815576741577573928754061537383600978430916531639336836201988820951472420731573625199982719975776718527569524561755321556350194347257689384343422968945029533208381081736834884956115357536013267286297174518307364991264201500535822914360161444082196246953064540961848109791",
                "decimal_display_only": 0.5039549144733526
              }
            },
            {
              "p": {
                "fraction": "1/100",
                "decimal_display_only": 0.01
              },
              "effective_resets": 275,
              "rounds_reset_last": 276,
              "guaranteed_fraction": {
                "fraction": "689500951170222452267359534928083691496913625699151550821968276576825625624921556024212081755410829455771484403593488265746542502216225706100927085642201659565437587306924543995900647066221363608028098518480301884304723153895453801210253110144897545616440822147746312960927696895357523479507661378325912959722266045577330978665854097923249799862550198097934755559381649645508794624125205233042314709846007788386969360637691971420797348795707856748093653319830987247869191513177725779645092325235529477115202452229065872791730880748857628148772358040053965892370491320289381590339924277590878130149731134401153404590353033066181582460083661914725085120460674624489329914117876136471778855738511889042708921641554456223397037896079821390832059867174462117833875849688461524340248007837550732076535364255730724659216407554066047214480922040190750949541/1378073098886268117295050025783259440875115162724630741791133861785890167800952342506366633557400172711954292450021850561960930201443999784568061895709231108756021875684206185345347641735423642219088983168653349093234424831835976222867269087783615007677014551941939525331162727921135215396335271455461255985165245642981177825994010374257433851979037776212962027084876685982662739107995095739918199389173358778263459101375357895307850561761792457245611241907934750151172398940561314125555655706335889431755921349560047497540002377664652952743072254239154688635674612342827783347965257325350467498050097339499050605243565933486293748893614118968570703380880482756441874206172139657517452878364715433236292015109647664293028798637461296034378279524897947216754057547111142538157064726756755966480575613676135568960435913727845836352024541806312163808117",
                "decimal_display_only": 0.5003369935364559
              }
            }
          ]
        }
      ]
    }
  ]
}


==> anc/anc/exact_gram.py <==
#!/usr/bin/env python3
"""Exact normalized-Gram charge moments with one-site reset.

All words are included through exact matrix-product multiplicities.
No simulation, random sampling, or floating-point certificate decisions.
"""
from collections import defaultdict
from fractions import Fraction as F
from functools import lru_cache
from itertools import product
from pathlib import Path
import argparse
import hashlib
import json
import time

LETTERS = [None] + [(i, j, sign) for i in range(3) for j in range(3)
                    if i != j for sign in (-1, 1)]
IDENTITY = ((1, 0, 0), (0, 1, 0), (0, 0, 1))
D = 13


def left_multiply(letter, matrix):
    if letter is None:
        return matrix
    i, j, sign = letter
    rows = list(matrix)
    rows[i] = tuple(matrix[i][k] + sign * matrix[j][k] for k in range(3))
    return tuple(rows)


def canonical_rows(matrix):
    """Quotient by left signed permutations, an exact lumping symmetry."""
    normalized = []
    for row in matrix:
        first = next(x for x in row if x)
        normalized.append(row if first > 0 else tuple(-x for x in row))
    return tuple(sorted(normalized))


@lru_cache(maxsize=50000)
def raw(matrix):
    numerator = sum(row[0] ** 2 for row in matrix)
    denominator = sum(x * x for row in matrix for x in row)
    return F(numerator, denominator)


def encode(x):
    return {"fraction": str(x), "decimal_display_only": float(x)}


def direct_small_check(length=3):
    """Independent full-word enumeration using generic matrix multiplication."""
    matrices = []
    for letter in LETTERS:
        m = [list(row) for row in IDENTITY]
        if letter is not None:
            i, j, sign = letter
            m[i][j] += sign
        matrices.append(tuple(tuple(row) for row in m))

    def multiply(a, b):
        return tuple(tuple(sum(a[i][k] * b[k][j] for k in range(3))
                           for j in range(3)) for i in range(3))

    first = second = F()
    suffix_sums = defaultdict(lambda: F())
    for word in product(range(D), repeat=length):
        matrix = IDENTITY
        for letter_id in word:
            matrix = multiply(matrix, matrices[letter_id])
        val = F(sum(matrix[i][0] ** 2 for i in range(3)),
                sum(matrix[i][j] ** 2 for i in range(3) for j in range(3)))
        first += val
        second += val * val
        suffix_sums[word[1:]] += val
    mean = first / D ** length
    variance = second / D ** length - mean * mean
    readout_variance = sum((x * x for x in suffix_sums.values()), F()) / D ** (length + 1) - mean * mean
    return {"L": length, "mean": mean, "charge_variance": variance,
            "conditional_readout_variance": readout_variance,
            "first_site_reset_leakage_squared": variance - readout_variance}


def evaluate(length, suffix_counts):
    total = D ** (length - 1)
    assert sum(suffix_counts.values()) == total
    first = second = conditional_second = F()
    for matrix, count in suffix_counts.items():
        values = [raw(left_multiply(letter, matrix)) for letter in LETTERS]
        m1 = sum(values, F()) / D
        m2 = sum((x * x for x in values), F()) / D
        first += count * m1
        second += count * m2
        conditional_second += count * m1 * m1
    mean = first / total
    assert mean == F(1, 3)
    v = second / total - mean * mean
    w = conditional_second / total - mean * mean
    b2 = v - w
    assert 0 <= w <= v and b2 > 0
    result = {
        "L": length, "suffix_sites": length - 1,
        "word_count": D ** length, "suffix_row_symmetry_classes": len(suffix_counts),
        "mean": encode(mean), "charge_variance": encode(v),
        "conditional_readout_variance": encode(w),
        "first_site_reset_leakage_squared": encode(b2),
        "leakage_to_variance": encode(b2 / v),
        "normalized_overlap_squared": encode(w / v),
        "zero_effective_reset_fraction_bound": encode(2 * w / v - 1),
        "one_effective_complete_reset_fraction_bound": encode(2 * w / (v + b2) - 1),
        "target_windows": [],
    }
    if w > 0:
        for theta in (F(0), F(1, 10), F(1, 5), F(1, 2)):
            k = (2 * w / (1 + theta) - v) / b2
            record = {"target_fraction": encode(theta), "maximum_sum_p_over_2_minus_p": encode(k),
                      "zero_budget_certifiable": k >= 0, "windows": []}
            if k >= 0:
                for p in (F(1), F(1, 2), F(1, 5), F(1, 10), F(1, 20), F(1, 100)):
                    q = p / (2 - p)
                    charged = (k / q).__floor__()
                    fraction = 2 * w / (v + charged * q * b2) - 1
                    assert fraction >= theta
                    assert 2 * w / (v + (charged + 1) * q * b2) - 1 < theta
                    record["windows"].append({"p": encode(p), "effective_resets": charged,
                        "rounds_reset_last": charged + 1, "guaranteed_fraction": encode(fraction)})
            result["target_windows"].append(record)
    return result


def main():
    parser = argparse.ArgumentParser()
    parser.add_argument("--max-length", type=int, default=4)
    parser.add_argument("--stop-at-half-full-reset", action="store_true")
    parser.add_argument("--output", type=Path, default=Path(__file__).with_suffix(".json"))
    args = parser.parse_args()
    assert 1 <= args.max_length <= 8
    prior_bytes = args.output.read_bytes() if args.output.exists() else None
    prior_rows = {r["L"]: r for r in json.loads(prior_bytes)["results"]} if prior_bytes else {}
    direct = direct_small_check()
    validated_prior_lengths = []
    direct_validated = False
    counts = {canonical_rows(IDENTITY): 1}
    rows = []
    started = time.monotonic()
    for length in range(1, args.max_length + 1):
        row = evaluate(length, counts)
        fields = ("mean", "charge_variance", "conditional_readout_variance", "first_site_reset_leakage_squared")
        if length in prior_rows:
            for key in fields:
                assert F(row[key]["fraction"]) == F(prior_rows[length][key]["fraction"])
            validated_prior_lengths.append(length)
        if length == direct["L"]:
            for key in fields:
                assert F(row[key]["fraction"]) == direct[key]
            direct_validated = True
        rows.append(row)
        args.output.write_text(json.dumps({
            "source_sha256": hashlib.sha256(Path(__file__).read_bytes()).hexdigest(),
            "arithmetic": "Exact Fraction arithmetic; exhaustive signed-row-permutation orbit multiplicities",
            "symmetry": "B ~ R B for arbitrary signed permutation R; first-site conditional moments and left-letter transitions strongly lump",
            "raw_cache_limit": 50000,
            "independent_direct_word_check": {"L": direct["L"], "passed": direct_validated,
                "method": "All 13^3 words; separate generic 3x3 multiplication; conditional sum by literal suffix word"},
            "prior_output_sha256": hashlib.sha256(prior_bytes).hexdigest() if prior_bytes else None,
            "prior_exact_moment_comparison_lengths": validated_prior_lengths,
            "charge": "u(G)=sum_i G_i1^2 / sum_ij G_ij^2, centered by 1/3",
            "readout": "Trace conditional expectation of H_L onto sites 2 through L",
            "dynamics": "Arbitrary H_L-preserving bistochastic bulk followed by first-site partial reset each round",
            "bound": "C_F/w >= 2w/(v+(t-1)p/(2-p)b2)-1 for t>=1",
            "results": rows,
        }, indent=2) + "\n")
        print("L", length, "v", float(F(row["charge_variance"]["fraction"])),
              "b2/v", float(F(row["leakage_to_variance"]["fraction"])),
              "geometric fraction", float(F(row["zero_effective_reset_fraction_bound"]["fraction"])),
              "row_orbits", len(counts),
              "elapsed_seconds", round(time.monotonic() - started, 3), flush=True)
        if args.stop_at_half_full_reset and F(row["leakage_to_variance"]["fraction"]) <= F(1, 7):
            print("Exact one-interior-full-reset half-variance criterion reached", flush=True)
            break
        if length < args.max_length:
            next_counts = defaultdict(int)
            for matrix, count in counts.items():
                for letter in LETTERS:
                    next_counts[canonical_rows(left_multiply(letter, matrix))] += count
            counts = dict(next_counts)


if __name__ == "__main__":
    main()


==> anc/anc/geometry_sizes_certificate.json <==
{
  "status": "EXACT RATIONAL CEILING CERTIFICATES",
  "source_sha256": "d7db20f7172d6e60b157cc4ce68c7cf27a640ae7e5791ebc9b923f3596aae1db",
  "localization_exponent": "1/1400",
  "squared_error_exponent": "1/700",
  "fixed_image_prefactor": 1,
  "gram_prefactor": 3,
  "records": [
    {
      "name": "fixed_image_readout",
      "argument": 190,
      "ceiling": 3673,
      "rational_interval_for_700_log": [
        "30083532556089417832641516552266801515707072279841372731639657851071394357769942076392873479139642417497872694217111078795514361941940367758403831520093589566276992039381242073095147559956273112272068864/8190638062468804286657730579686141450258443887419381054570082618988464925151783328262593212415282063049871648971886610694933192998732322097847525509690006991028125368685473301685947468111357622376973",
        "77976516385383771022206810903475549528719248003597186047330277861231434130792826155615591817032802224093586573634686823670176180195238384996818938739142338252884848247554924962220500022198199140724489419293/21230133857919140711016837662546478639069886556191035693445654148418101085993422386856641606580411107425267314135130094921266836252714178877620786121116498120744900955632746797969975837344638957201114016"
      ]
    },
    {
      "name": "fixed_image_one_reset_buffer",
      "argument": 304,
      "ceiling": 4002,
      "rational_interval_for_700_log": [
        "1653878933478596234375483215474510300046181872328384970031044021592605563454771849386411828869095927531238326273331139231073628751407038090478978781444032290400315768703719655403795055977984/413271426007356525484183970489391585146928344594495105637747458318934751464462884606932718586212052057108291841297426110415944257393814668539978006422952461207387386821210384368896484375",
        "1071713548894130359875313123627482674430019798400277598087290896390386928090568088337658107837104891904349710084300943693061054969078256800876726207264080116495585333590874151753109328986295419/267799884052767028513751212877125747175209567297232828453260352990669718948971949225292401643865409733006173113160732119549531878791191905213905748162073194862387026660144329071044921875000"
      ]
    },
    {
      "name": "fixed_image_1000_reset_buffer",
      "argument": 304000,
      "ceiling": 8838,
      "rational_interval_for_700_log": [
        "5329833300166242871843992082580006474750180684984545084558172978108338697917645684886277148190764889162829304526485367233443657905284571763155386940556542803013913902821168215684077696479467199346610770775807478651629795771067500780928652887265141562052136326930967723033744946061246413884214553615671594742413988974152009361424558449621034661523506517441536/603103244110722988732857072529113830859339533324762922293941441596499512809444030931945085961100637741826606365236779198589310513170986614417015456036805608761463994912267468445293983844855506393134219050045835837494432148391961064989047375629877162787780542013710571685079270248431113363443984571916954989762266876734721923264430285742482246982006310451",
        "2210388466244944243811140396487580285208592354544533510314060003271947650608266252863634737231837968930924953684720416895888818107293624758536312515864690177477621444033827192618521611160002697258373110404292775649880325666552322596560037656464127270015120747513844204718248027233104095252133823785755137890373521792804721900886765959488156517752537148413163345783/250118977397599037887290485119274087933985291260445679133743394658900277952332628508096266049787656484290330191790997069238958856022271568731024649927584022065554347970015564513632320980138475611360623324435009038525690900581114092872257727621222656951348346383926048289236074957429351334087489281665399573354207319119423876016224528103122237468377657070238720"
      ]
    },
    {
      "name": "fixed_image_3024_reset_buffer",
      "argument": 919296,
      "ceiling": 9612,
      "rational_interval_for_700_log": [
        "11240176695814847881987291797965091776864282950530601113376704131939293899626933860505300074516595068383534254552356377673411538664112026788898460615796705311331274932177621964811707422739632840848174624838228832161176700562928838953875262230816379532123824653979506374881809639188513195224736594592837732149720543674283950398027583465597611184221309558480512388442880/1169395548476510908044221801343404646847891637884553673465311923747362477747384067103286825069956731290198586808511175748298196550267172550406428021895497893882524765675141292158770312563494452732636987258638981671399764911945755045574187242229696393507462174483322498062688369581202411703502984256895887867070263314614043234275589505030553516528840049184869284363",
        "932305215857666742723553930890416572340311896689133538222190442462960679578764355591908203417412090551447841531452593274632256267699687665051695419641156612201569588606796709071094678567879757495261457719749983211735115763469429629054504911738878662115060480669106470557653890912430750836265494361115162803406078762689681989558452824749554383861029205134309050387260946595/96994344372835720756819933090627355028151524012696419891906832203301233354279024061815022418602491120134231584245150961266845614665360360020910765848100177310192134164158919336817044805266483887455842271180551695752582100856428706500105386619499937663082942600344701279311624126543252836335351526203972523246275920367347202023754495905254230874968109039589797922204672"
      ]
    },
    {
      "name": "gram_readout",
      "argument": 1710,
      "ceiling": 5211,
      "rational_interval_for_700_log": [
        "1464291446455830393746342735523934137958324948604084987541587054464886403963204038565340505974292739607692763656965114013901096587357482884472771401856245294281101422853296787826767911751059560480569264500956599673254075159092974533922117327468155468366654654309676508235259481956058901440305186367927550682244145718272/281001484770361026047181173124541874636629023025472922601267065204818204268507013519293446024496310328037903240450536111424663720297832431242888328403515523962846978072335753271363471934756863277718661573157302247793743641349429520050507899450915020826455931174540872587519870412699249410591149670166050572622885371",
        "30363547433708099044724162963824298284706381231923582359799510660890200380565911825496629464159326426645759868612589425606708434351143745932791113503111116565303244833675256717553398996699900646160019507792134947924968195371895882292228839967558816748077499091772296862895800814367509543299543754445177875942272024896581027/5826846788198206236114348805910500312465139421456206523059873864087110283711761432336068896763955490962193961593982316806501826904095853294252532377775297904893594937307954179834992954039118316926774166380989819410251068147021770527767331803014173871857390188835279533974812032877731635778018079560563224673908151053056"
      ]
    },
    {
      "name": "gram_one_reset_buffer",
      "argument": 2736,
      "ceiling": 5540,
      "rational_interval_for_700_log": [
        "370558332208844408457902048730926886657144692576822110522512431372130557527850014088338295169588348926221165383195877089402550021434185063464074245685114840270380515452820456088776184564385424513797573855865866581865581214277456774524335011834047793330051063745792/66888068179796582877607262443184278095542943858919452106042160652964166139995360333358183625917712276566096819914987226023164299508133047803990913015651585559458182717466843491897406897663499497674120752755919919476341428575301812902775174628153408584996365557",
        "1920974394170649413445764220621124980430805341752831201565979014180092281955573699572866668544045687049097926715505753262497403170677428353412742219376089885405643907916776032662324984111534216677764501986282274363549651988658971697739304223942302869349789674923403753/346747745444065485637516048505467297647294620964638439717722560824966237269735947968128823916757420441718645914439293779704083728650161719815888893073137819540231219207348116661996157357487581395942641982286688862565353965734364598087986505272347270104621159047488"
      ]
    },
    {
      "name": "gram_1000_reset_buffer",
      "argument": 2736000,
      "ceiling": 10376,
      "rational_interval_for_700_log": [
        "1644637327086759290457264818946209824620424452462864263467513789321572145917864539878905702217569841005102728092679668025035468406290855616796633444726967676057228827833768485459050263429705487896289480097653232898050875464385207646826639850832862232933498494864625153482718099223358729658075130284254000947944124046103799985471856303050665354588012306000773459385024168630725492341537587289513896613133238794787558498918445318400/158513068266098742943141502778703604257627341722127683521356330869711929753584620578407848518906031650127798419633500983416931898630098124758699420764498833414425010854024787229191615026831944857234098849525142381036647487328501246018636914902204412887541268990272044781122823402098527436773389949914954363936654603548159227182356624028844759077987021561182861284365410942059111306472434345738009307612862048353909441371746483",
        "5456511938315366503507494925706977107733143718882523123215493068969751215734768303840195250672725748491290441270878847794631457031915337712448241528289688659008192267301959978659260892267052700778457327790467809214991831587293345327719312702041094787073593643237329678936566496049212211694373981727248561871543129743098767804743432667598838217343492274440027275154381240733417701541552627889678610071627648106591444271150357286459709359/525908317370531765387037152259071670061785689272006343279815180306295452059252910770218423502085675567528004484723244222741359975998994354399422590235623649549042724011049278077522772671421953369537003799000536386108147567559008293990792810785937712901768920605164979293018058570546410388629282240229838990494475177467940757576535512937939987878582220654830049854816185807126037128161983774915737760425649189546666588205525611438080"
      ]
    },
    {
      "name": "gram_3024_reset_buffer",
      "argument": 8273664,
      "ceiling": 11151,
      "rational_interval_for_700_log": [
        "1222285504463130503406115613608584345683134768858014106552862353804581468159995296041274697386430994924282233918318042231815947181712445185065597527665632649422988489256748494852116033306279388326652951305354845999670797930149521784240963254046612526935097028663451124019900914182340784644818292199703553270517087063192947943572933735751529179686332163478185226548238343334172925358934652444979973417258072510526190466583513846913717976848384/109621904180992302741994757508665001900342712166015061645423374754749171447758351831773758407605132181879255361488757207301460531644499559687153857178423550472309904199247233368688542218996605491616862718502303711152117261049804932773690692540125552650662704492257314071559102213729611145086939663850053984912408861249658830782087929203821510186593123723528235621373011451581988153508717682434911204895426351956450932788767659637370130419",
        "811049991057519171796134827641203359746806318183033300358364125451674878450044649714277977650798271558586802763586698132314763491889206525782451991707829982343580307161459568835876479687906874214097129485872601758943530410634428488489009158860216822717151790991632989680435120302428699459960214602992815089430612112934369304172724685456482245458607126561095165538104421333176916529782509083386970133623263307707439609672381280999091544179365406243/72739833763105804469056105334389679340976207343183626184943971165263322212502949874677140938883200669550343653626587822419298738693770971829530316238457303763002181551218900196260019566499635567173352490587640632142409712804120162751848006416385390712452538891246325266811185392124710934544728987827031021796598724699933616483116009599054170727334240432994607803033304494720131403237016635615050199830769946693406929353852358087696224779788288"
      ]
    }
  ]
}


==> anc/anc/one_step_bernstein_certificate.json <==
{
  "status": "EXACT RATIONAL CERTIFICATE",
  "polynomial_degree": 12,
  "coefficient_count": 91,
  "source_sha256": "5ca8475d7df58ad3d580cab06fc7f6e752748dad8029246fdd8139104b4b5dc2",
  "minimum_bernstein_coefficient": "10061/1925",
  "maximum_bernstein_coefficient": "16",
  "certified_simplex_bounds": [
    "26/5",
    "16"
  ],
  "log6048_rational_enclosure": [
    "140239935394667971497863296011074305119287181636712067302062173846576426981374850009196472126625564878494245128295633038665137934328653055159122789928299508096/16105680219829164021864189846201895724702372752297142494887281385864556451372007839024977828655506224282587972620579177553591423901919710967489234211798117475",
    "195463305510079448274355294484960552219219189526400421942223135094478531268897772728230844199630236365485327574775399319204087577735629290920083753275549733697311/22447739186393003721140488603417397774518507089423928383985117522698332902890051814747702431406074453044531503172505022581361202380631206041798328216977287289600"
  ],
  "certified_readout_length": 87075,
  "certified_reset_rounds_at_that_buffer": 3024,
  "coefficients": [
    {
      "exponents": [
        12,
        0,
        0
      ],
      "power_coefficient": 16,
      "multinomial": 1,
      "bernstein_coefficient": "16"
    },
    {
      "exponents": [
        11,
        1,
        0
      ],
      "power_coefficient": 144,
      "multinomial": 12,
      "bernstein_coefficient": "12"
    },
    {
      "exponents": [
        11,
        0,
        1
      ],
      "power_coefficient": 144,
      "multinomial": 12,
      "bernstein_coefficient": "12"
    },
    {
      "exponents": [
        10,
        2,
        0
      ],
      "power_coefficient": 616,
      "multinomial": 66,
      "bernstein_coefficient": "28/3"
    },
    {
      "exponents": [
        10,
        1,
        1
      ],
      "power_coefficient": 1184,
      "multinomial": 132,
      "bernstein_coefficient": "296/33"
    },
    {
      "exponents": [
        10,
        0,
        2
      ],
      "power_coefficient": 616,
      "multinomial": 66,
      "bernstein_coefficient": "28/3"
    },
    {
      "exponents": [
        9,
        3,
        0
      ],
      "power_coefficient": 1764,
      "multinomial": 220,
      "bernstein_coefficient": "441/55"
    },
    {
      "exponents": [
        9,
        2,
        1
      ],
      "power_coefficient": 4844,
      "multinomial": 660,
      "bernstein_coefficient": "1211/165"
    },
    {
      "exponents": [
        9,
        1,
        2
      ],
      "power_coefficient": 4844,
      "multinomial": 660,
      "bernstein_coefficient": "1211/165"
    },
    {
      "exponents": [
        9,
        0,
        3
      ],
      "power_coefficient": 1764,
      "multinomial": 220,
      "bernstein_coefficient": "441/55"
    },
    {
      "exponents": [
        8,
        4,
        0
      ],
      "power_coefficient": 3809,
      "multinomial": 495,
      "bernstein_coefficient": "3809/495"
    },
    {
      "exponents": [
        8,
        3,
        1
      ],
      "power_coefficient": 12996,
      "multinomial": 1980,
      "bernstein_coefficient": "361/55"
    },
    {
      "exponents": [
        8,
        2,
        2
      ],
      "power_coefficient": 18534,
      "multinomial": 2970,
      "bernstein_coefficient": "3089/495"
    },
    {
      "exponents": [
        8,
        1,
        3
      ],
      "power_coefficient": 12996,
      "multinomial": 1980,
      "bernstein_coefficient": "361/55"
    },
    {
      "exponents": [
        8,
        0,
        4
      ],
      "power_coefficient": 3809,
      "multinomial": 495,
      "bernstein_coefficient": "3809/495"
    },
    {
      "exponents": [
        7,
        5,
        0
      ],
      "power_coefficient": 6192,
      "multinomial": 792,
      "bernstein_coefficient": "86/11"
    },
    {
      "exponents": [
        7,
        4,
        1
      ],
      "power_coefficient": 24864,
      "multinomial": 3960,
      "bernstein_coefficient": "1036/165"
    },
    {
      "exponents": [
        7,
        3,
        2
      ],
      "power_coefficient": 45008,
      "multinomial": 7920,
      "bernstein_coefficient": "2813/495"
    },
    {
      "exponents": [
        7,
        2,
        3
      ],
      "power_coefficient": 45008,
      "multinomial": 7920,
      "bernstein_coefficient": "2813/495"
    },
    {
      "exponents": [
        7,
        1,
        4
      ],
      "power_coefficient": 24864,
      "multinomial": 3960,
      "bernstein_coefficient": "1036/165"
    },
    {
      "exponents": [
        7,
        0,
        5
      ],
      "power_coefficient": 6192,
      "multinomial": 792,
      "bernstein_coefficient": "86/11"
    },
    {
      "exponents": [
        6,
        6,
        0
      ],
      "power_coefficient": 7318,
      "multinomial": 924,
      "bernstein_coefficient": "3659/462"
    },
    {
      "exponents": [
        6,
        5,
        1
      ],
      "power_coefficient": 34448,
      "multinomial": 5544,
      "bernstein_coefficient": "4306/693"
    },
    {
      "exponents": [
        6,
        4,
        2
      ],
      "power_coefficient": 76874,
      "multinomial": 13860,
      "bernstein_coefficient": "5491/990"
    },
    {
      "exponents": [
        6,
        3,
        3
      ],
      "power_coefficient": 100416,
      "multinomial": 18480,
      "bernstein_coefficient": "2092/385"
    },
    {
      "exponents": [
        6,
        2,
        4
      ],
      "power_coefficient": 76874,
      "multinomial": 13860,
      "bernstein_coefficient": "5491/990"
    },
    {
      "exponents": [
        6,
        1,
        5
      ],
      "power_coefficient": 34448,
      "multinomial": 5544,
      "bernstein_coefficient": "4306/693"
    },
    {
      "exponents": [
        6,
        0,
        6
      ],
      "power_coefficient": 7318,
      "multinomial": 924,
      "bernstein_coefficient": "3659/462"
    },
    {
      "exponents": [
        5,
        7,
        0
      ],
      "power_coefficient": 6192,
      "multinomial": 792,
      "bernstein_coefficient": "86/11"
    },
    {
      "exponents": [
        5,
        6,
        1
      ],
      "power_coefficient": 34448,
      "multinomial": 5544,
      "bernstein_coefficient": "4306/693"
    },
    {
      "exponents": [
        5,
        5,
        2
      ],
      "power_coefficient": 92744,
      "multinomial": 16632,
      "bernstein_coefficient": "11593/2079"
    },
    {
      "exponents": [
        5,
        4,
        3
      ],
      "power_coefficient": 145816,
      "multinomial": 27720,
      "bernstein_coefficient": "1657/315"
    },
    {
      "exponents": [
        5,
        3,
        4
      ],
      "power_coefficient": 145816,
      "multinomial": 27720,
      "bernstein_coefficient": "1657/315"
    },
    {
      "exponents": [
        5,
        2,
        5
      ],
      "power_coefficient": 92744,
      "multinomial": 16632,
      "bernstein_coefficient": "11593/2079"
    },
    {
      "exponents": [
        5,
        1,
        6
      ],
      "power_coefficient": 34448,
      "multinomial": 5544,
      "bernstein_coefficient": "4306/693"
    },
    {
      "exponents": [
        5,
        0,
        7
      ],
      "power_coefficient": 6192,
      "multinomial": 792,
      "bernstein_coefficient": "86/11"
    },
    {
      "exponents": [
        4,
        8,
        0
      ],
      "power_coefficient": 3809,
      "multinomial": 495,
      "bernstein_coefficient": "3809/495"
    },
    {
      "exponents": [
        4,
        7,
        1
      ],
      "power_coefficient": 24864,
      "multinomial": 3960,
      "bernstein_coefficient": "1036/165"
    },
    {
      "exponents": [
        4,
        6,
        2
      ],
      "power_coefficient": 76874,
      "multinomial": 13860,
      "bernstein_coefficient": "5491/990"
    },
    {
      "exponents": [
        4,
        5,
        3
      ],
      "power_coefficient": 145816,
      "multinomial": 27720,
      "bernstein_coefficient": "1657/315"
    },
    {
      "exponents": [
        4,
        4,
        4
      ],
      "power_coefficient": 181098,
      "multinomial": 34650,
      "bernstein_coefficient": "10061/1925"
    },
    {
      "exponents": [
        4,
        3,
        5
      ],
      "power_coefficient": 145816,
      "multinomial": 27720,
      "bernstein_coefficient": "1657/315"
    },
    {
      "exponents": [
        4,
        2,
        6
      ],
      "power_coefficient": 76874,
      "multinomial": 13860,
      "bernstein_coefficient": "5491/990"
    },
    {
      "exponents": [
        4,
        1,
        7
      ],
      "power_coefficient": 24864,
      "multinomial": 3960,
      "bernstein_coefficient": "1036/165"
    },
    {
      "exponents": [
        4,
        0,
        8
      ],
      "power_coefficient": 3809,
      "multinomial": 495,
      "bernstein_coefficient": "3809/495"
    },
    {
      "exponents": [
        3,
        9,
        0
      ],
      "power_coefficient": 1764,
      "multinomial": 220,
      "bernstein_coefficient": "441/55"
    },
    {
      "exponents": [
        3,
        8,
        1
      ],
      "power_coefficient": 12996,
      "multinomial": 1980,
      "bernstein_coefficient": "361/55"
    },
    {
      "exponents": [
        3,
        7,
        2
      ],
      "power_coefficient": 45008,
      "multinomial": 7920,
      "bernstein_coefficient": "2813/495"
    },
    {
      "exponents": [
        3,
        6,
        3
      ],
      "power_coefficient": 100416,
      "multinomial": 18480,
      "bernstein_coefficient": "2092/385"
    },
    {
      "exponents": [
        3,
        5,
        4
      ],
      "power_coefficient": 145816,
      "multinomial": 27720,
      "bernstein_coefficient": "1657/315"
    },
    {
      "exponents": [
        3,
        4,
        5
      ],
      "power_coefficient": 145816,
      "multinomial": 27720,
      "bernstein_coefficient": "1657/315"
    },
    {
      "exponents": [
        3,
        3,
        6
      ],
      "power_coefficient": 100416,
      "multinomial": 18480,
      "bernstein_coefficient": "2092/385"
    },
    {
      "exponents": [
        3,
        2,
        7
      ],
      "power_coefficient": 45008,
      "multinomial": 7920,
      "bernstein_coefficient": "2813/495"
    },
    {
      "exponents": [
        3,
        1,
        8
      ],
      "power_coefficient": 12996,
      "multinomial": 1980,
      "bernstein_coefficient": "361/55"
    },
    {
      "exponents": [
        3,
        0,
        9
      ],
      "power_coefficient": 1764,
      "multinomial": 220,
      "bernstein_coefficient": "441/55"
    },
    {
      "exponents": [
        2,
        10,
        0
      ],
      "power_coefficient": 616,
      "multinomial": 66,
      "bernstein_coefficient": "28/3"
    },
    {
      "exponents": [
        2,
        9,
        1
      ],
      "power_coefficient": 4844,
      "multinomial": 660,
      "bernstein_coefficient": "1211/165"
    },
    {
      "exponents": [
        2,
        8,
        2
      ],
      "power_coefficient": 18534,
      "multinomial": 2970,
      "bernstein_coefficient": "3089/495"
    },
    {
      "exponents": [
        2,
        7,
        3
      ],
      "power_coefficient": 45008,
      "multinomial": 7920,
      "bernstein_coefficient": "2813/495"
    },
    {
      "exponents": [
        2,
        6,
        4
      ],
      "power_coefficient": 76874,
      "multinomial": 13860,
      "bernstein_coefficient": "5491/990"
    },
    {
      "exponents": [
        2,
        5,
        5
      ],
      "power_coefficient": 92744,
      "multinomial": 16632,
      "bernstein_coefficient": "11593/2079"
    },
    {
      "exponents": [
        2,
        4,
        6
      ],
      "power_coefficient": 76874,
      "multinomial": 13860,
      "bernstein_coefficient": "5491/990"
    },
    {
      "exponents": [
        2,
        3,
        7
      ],
      "power_coefficient": 45008,
      "multinomial": 7920,
      "bernstein_coefficient": "2813/495"
    },
    {
      "exponents": [
        2,
        2,
        8
      ],
      "power_coefficient": 18534,
      "multinomial": 2970,
      "bernstein_coefficient": "3089/495"
    },
    {
      "exponents": [
        2,
        1,
        9
      ],
      "power_coefficient": 4844,
      "multinomial": 660,
      "bernstein_coefficient": "1211/165"
    },
    {
      "exponents": [
        2,
        0,
        10
      ],
      "power_coefficient": 616,
      "multinomial": 66,
      "bernstein_coefficient": "28/3"
    },
    {
      "exponents": [
        1,
        11,
        0
      ],
      "power_coefficient": 144,
      "multinomial": 12,
      "bernstein_coefficient": "12"
    },
    {
      "exponents": [
        1,
        10,
        1
      ],
      "power_coefficient": 1184,
      "multinomial": 132,
      "bernstein_coefficient": "296/33"
    },
    {
      "exponents": [
        1,
        9,
        2
      ],
      "power_coefficient": 4844,
      "multinomial": 660,
      "bernstein_coefficient": "1211/165"
    },
    {
      "exponents": [
        1,
        8,
        3
      ],
      "power_coefficient": 12996,
      "multinomial": 1980,
      "bernstein_coefficient": "361/55"
    },
    {
      "exponents": [
        1,
        7,
        4
      ],
      "power_coefficient": 24864,
      "multinomial": 3960,
      "bernstein_coefficient": "1036/165"
    },
    {
      "exponents": [
        1,
        6,
        5
      ],
      "power_coefficient": 34448,
      "multinomial": 5544,
      "bernstein_coefficient": "4306/693"
    },
    {
      "exponents": [
        1,
        5,
        6
      ],
      "power_coefficient": 34448,
      "multinomial": 5544,
      "bernstein_coefficient": "4306/693"
    },
    {
      "exponents": [
        1,
        4,
        7
      ],
      "power_coefficient": 24864,
      "multinomial": 3960,
      "bernstein_coefficient": "1036/165"
    },
    {
      "exponents": [
        1,
        3,
        8
      ],
      "power_coefficient": 12996,
      "multinomial": 1980,
      "bernstein_coefficient": "361/55"
    },
    {
      "exponents": [
        1,
        2,
        9
      ],
      "power_coefficient": 4844,
      "multinomial": 660,
      "bernstein_coefficient": "1211/165"
    },
    {
      "exponents": [
        1,
        1,
        10
      ],
      "power_coefficient": 1184,
      "multinomial": 132,
      "bernstein_coefficient": "296/33"
    },
    {
      "exponents": [
        1,
        0,
        11
      ],
      "power_coefficient": 144,
      "multinomial": 12,
      "bernstein_coefficient": "12"
    },
    {
      "exponents": [
        0,
        12,
        0
      ],
      "power_coefficient": 16,
      "multinomial": 1,
      "bernstein_coefficient": "16"
    },
    {
      "exponents": [
        0,
        11,
        1
      ],
      "power_coefficient": 144,
      "multinomial": 12,
      "bernstein_coefficient": "12"
    },
    {
      "exponents": [
        0,
        10,
        2
      ],
      "power_coefficient": 616,
      "multinomial": 66,
      "bernstein_coefficient": "28/3"
    },
    {
      "exponents": [
        0,
        9,
        3
      ],
      "power_coefficient": 1764,
      "multinomial": 220,
      "bernstein_coefficient": "441/55"
    },
    {
      "exponents": [
        0,
        8,
        4
      ],
      "power_coefficient": 3809,
      "multinomial": 495,
      "bernstein_coefficient": "3809/495"
    },
    {
      "exponents": [
        0,
        7,
        5
      ],
      "power_coefficient": 6192,
      "multinomial": 792,
      "bernstein_coefficient": "86/11"
    },
    {
      "exponents": [
        0,
        6,
        6
      ],
      "power_coefficient": 7318,
      "multinomial": 924,
      "bernstein_coefficient": "3659/462"
    },
    {
      "exponents": [
        0,
        5,
        7
      ],
      "power_coefficient": 6192,
      "multinomial": 792,
      "bernstein_coefficient": "86/11"
    },
    {
      "exponents": [
        0,
        4,
        8
      ],
      "power_coefficient": 3809,
      "multinomial": 495,
      "bernstein_coefficient": "3809/495"
    },
    {
      "exponents": [
        0,
        3,
        9
      ],
      "power_coefficient": 1764,
      "multinomial": 220,
      "bernstein_coefficient": "441/55"
    },
    {
      "exponents": [
        0,
        2,
        10
      ],
      "power_coefficient": 616,
      "multinomial": 66,
      "bernstein_coefficient": "28/3"
    },
    {
      "exponents": [
        0,
        1,
        11
      ],
      "power_coefficient": 144,
      "multinomial": 12,
      "bernstein_coefficient": "12"
    },
    {
      "exponents": [
        0,
        0,
        12
      ],
      "power_coefficient": 16,
      "multinomial": 1,
      "bernstein_coefficient": "16"
    }
  ]
}


==> anc/anc/orthogonal_drift.py <==
#!/usr/bin/env python3
"""Exact orthogonality-aware SL3 projective contraction certificate.

Proof arithmetic only: no direction grid, simulations, or floating-point fit.
The generated JSON records every Schur-convexity and interval coefficient.
"""

from collections import defaultdict
from fractions import Fraction as F
from math import factorial
from pathlib import Path
import hashlib
import json


ZERO = (0, 0, 0)


def add(p, q, scale=1):
    result = dict(p)
    for a, c in q.items():
        result[a] = result.get(a, 0) + scale*c
    return {a: c for a, c in result.items() if c}


def scale(p, c):
    return {a: c*b for a, b in p.items() if c*b}


def multiply(p, q):
    result = defaultdict(int)
    for a, c in p.items():
        for b, d in q.items():
            result[tuple(x+y for x, y in zip(a, b))] += c*d
    return {a: c for a, c in result.items() if c}


def power(p, n):
    result = {ZERO: 1}
    for _ in range(n):
        result = multiply(result, p)
    return result


def stretch_polynomial(q):
    total = add(add(q[0], q[1]), q[2])
    result = {ZERO: 1}
    for i in range(3):
        for j in range(3):
            if i != j:
                factor = add(power(add(total, q[j]), 2),
                             multiply(q[i], q[j]), -4)
                result = multiply(result, factor)
    return result, total


def derivative(p, i):
    result = {}
    for a, c in p.items():
        if a[i]:
            b = list(a)
            b[i] -= 1
            result[tuple(b)] = a[i]*c
    return result


def divide_q1_minus_q2(p):
    """Exact lexicographic polynomial division; assert zero remainder."""
    remaining = dict(p)
    quotient = {}
    divisor = {(1, 0, 0): 1, (0, 1, 0): -1}
    while remaining:
        a = max(remaining)
        assert a[0] > 0, "Nonzero remainder in Schur quotient"
        b = (a[0]-1, a[1], a[2])
        coefficient = remaining[a]
        quotient[b] = quotient.get(b, 0) + coefficient
        remaining = add(remaining, multiply({b: coefficient}, divisor), -1)
    assert multiply(quotient, divisor) == p
    return quotient


def evaluate(p, q):
    return sum((c*q[0]**a[0]*q[1]**a[1]*q[2]**a[2]
                for a, c in p.items()), F())


def exp_upper(t):
    assert -1 < t < 1
    partial = sum((t**k/F(factorial(k)) for k in range(5)), F())
    if t <= 0:
        return partial
    return partial + t**5/(120*(1-t/6))


def coefficients(p):
    return [{"exponents": a, "coefficient": c}
            for a, c in sorted(p.items(), reverse=True)]


def main():
    variables = [{tuple(int(i == j) for i in range(3)): 1} for j in range(3)]
    p, _ = stretch_polynomial(variables)
    schur = divide_q1_minus_q2(add(derivative(p, 0), derivative(p, 1), -1))
    assert len(schur) == 66
    assert all(sum(a) == 10 and c > 0 for a, c in schur.items())
    assert min(schur.values()) == 48
    # Symmetry gives the same nonnegative derivative criterion for each pair.

    p_min = evaluate(p, [F(1, 3)]*3)
    p_boundary = evaluate(p, [F(2, 3), F(1, 3), F(0)])
    assert p_min == F(4096, 729)
    assert p_boundary == F(54400, 6561)
    case_one_ratio = p_min**2/p_boundary
    assert case_one_ratio == F(131072, 34425)
    assert case_one_ratio > F(7, 2)

    # a=(2u+3v)/(3(u+v)) spans [2/3,1] for u,v>=0, u+v>0.
    # Q/(6(u+v))=(1-a,a/2,a/2); R/(6(u+v))=(a,1-a,0).
    u, v = variables[:2]
    second = add(scale(u, 2), scale(v, 3))
    q = [scale(u, 2), second, second]
    r = [add(scale(u, 4), scale(v, 6)), scale(u, 2), {}]
    p_q, total = stretch_polynomial(q)
    p_r, other_total = stretch_polynomial(r)
    assert total == other_total
    interval = add(scale(power(p_q, 2), 2),
                   multiply(p_r, power(total, 12)), -7)
    assert len(interval) == 25
    assert all(a[2] == 0 and sum(a) == 24 and c > 0
               for a, c in interval.items())
    assert min(interval.values()) == 24159351089808801792

    # log(7/2)=2 sum z^(2k+1)/(2k+1), z=5/9.
    z = F(5, 9)
    log_lower = 2*sum((z**(2*k+1)/(2*k+1) for k in range(4)), F())
    d = F(6, 125)
    assert log_lower/26 > d

    # log of the shear condition number is strictly below c.
    c = F(77, 80)
    assert F(161, 72)**2 > 5
    assert sum((c**k/F(factorial(k)) for k in range(7)), F()) > F(377, 144)

    # Equal-atom convexity: six values -c, five +c, one c-Delta;
    # the thirteenth atom, the identity, has log-distortion zero.
    delta = 13*d
    assert delta == F(78, 125) and 0 < delta < 2*c
    s = F(3, 50)
    moment = (1 + 6*exp_upper(-c*s) + 5*exp_upper(c*s)
              + exp_upper((c-delta)*s))/13
    assert moment == F(379633260899556669642483040067,
                       380186475500000000000000000000)
    assert moment < F(699, 700)
    # 699/700 < exp(-1/700), so the L2 localization rate is 1/1400.

    output = {
        "status": "EXACT INTEGER AND RATIONAL PROOF CERTIFICATE",
        "source_sha256": hashlib.sha256(Path(__file__).read_bytes()).hexdigest(),
        "schur_quotient": "(partial_1 P-partial_2 P)/(q1-q2)",
        "schur_coefficient_count": len(schur),
        "schur_minimum_coefficient": min(schur.values()),
        "schur_coefficients": coefficients(schur),
        "relaxation_assumption": "q,r in simplex, q_i+r_i<=1 for every i",
        "case_max_r_at_most_two_thirds_ratio": str(case_one_ratio),
        "interval_parameter": "a=(2u+3v)/(3(u+v)), u,v>=0, u+v>0",
        "interval_Q": ["2u", "2u+3v", "2u+3v"],
        "interval_R": ["4u+6v", "2u", "0"],
        "interval_polynomial": "2P(Q)^2-7P(R)*(6(u+v))^12",
        "interval_coefficient_count": len(interval),
        "interval_coefficients": coefficients(interval),
        "orthogonal_stretch_ratio_lower_bound": "7/2",
        "log_lower_four_terms": str(log_lower),
        "certified_negative_log_drift_magnitude": str(d),
        "moment_exponent": str(s),
        "moment_rational_upper": str(moment),
        "simplified_moment_upper": "699/700",
        "moment_exponential_upper": "exp(-1/700)",
        "fixed_image_L2_localization": "exp(-r/1400)",
    }
    target = Path(__file__).with_name("orthogonal_drift_certificate.json")
    target.write_text(json.dumps(output, indent=2) + "\n")
    print("Schur convexity: 66 strictly positive degree-10 coefficients.")
    print("Orthogonal ratio >= 7/2: 25 strictly positive degree-24 interval coefficients.")
    print("Certified log drift <= -6/125 and E R^(3/50) <= exp(-1/700).")
    print("Fixed-image charge localization: C=1, kappa=1/1400.")


if __name__ == "__main__":
    main()


==> anc/anc/orthogonal_drift_certificate.json <==
{
  "status": "EXACT INTEGER AND RATIONAL PROOF CERTIFICATE",
  "source_sha256": "f1614d2ab77b95757d238661a7287545074048e24f5922aa00706cac6e5d0a9d",
  "schur_quotient": "(partial_1 P-partial_2 P)/(q1-q2)",
  "schur_coefficient_count": 66,
  "schur_minimum_coefficient": 48,
  "schur_coefficients": [
    {
      "exponents": [
        10,
        0,
        0
      ],
      "coefficient": 48
    },
    {
      "exponents": [
        9,
        1,
        0
      ],
      "coefficient": 400
    },
    {
      "exponents": [
        9,
        0,
        1
      ],
      "coefficient": 400
    },
    {
      "exponents": [
        8,
        2,
        0
      ],
      "coefficient": 1268
    },
    {
      "exponents": [
        8,
        1,
        1
      ],
      "coefficient": 2552
    },
    {
      "exponents": [
        8,
        0,
        2
      ],
      "coefficient": 1316
    },
    {
      "exponents": [
        7,
        3,
        0
      ],
      "coefficient": 1908
    },
    {
      "exponents": [
        7,
        2,
        1
      ],
      "coefficient": 7160
    },
    {
      "exponents": [
        7,
        1,
        2
      ],
      "coefficient": 7844
    },
    {
      "exponents": [
        7,
        0,
        3
      ],
      "coefficient": 2880
    },
    {
      "exponents": [
        6,
        4,
        0
      ],
      "coefficient": 1420
    },
    {
      "exponents": [
        6,
        3,
        1
      ],
      "coefficient": 11672
    },
    {
      "exponents": [
        6,
        2,
        2
      ],
      "coefficient": 21092
    },
    {
      "exponents": [
        6,
        1,
        3
      ],
      "coefficient": 16832
    },
    {
      "exponents": [
        6,
        0,
        4
      ],
      "coefficient": 5608
    },
    {
      "exponents": [
        5,
        5,
        0
      ],
      "coefficient": 856
    },
    {
      "exponents": [
        5,
        4,
        1
      ],
      "coefficient": 13480
    },
    {
      "exponents": [
        5,
        3,
        2
      ],
      "coefficient": 28652
    },
    {
      "exponents": [
        5,
        2,
        3
      ],
      "coefficient": 30640
    },
    {
      "exponents": [
        5,
        1,
        4
      ],
      "coefficient": 25908
    },
    {
      "exponents": [
        5,
        0,
        5
      ],
      "coefficient": 8896
    },
    {
      "exponents": [
        4,
        6,
        0
      ],
      "coefficient": 1420
    },
    {
      "exponents": [
        4,
        5,
        1
      ],
      "coefficient": 13480
    },
    {
      "exponents": [
        4,
        4,
        2
      ],
      "coefficient": 26176
    },
    {
      "exponents": [
        4,
        3,
        3
      ],
      "coefficient": 49872
    },
    {
      "exponents": [
        4,
        2,
        4
      ],
      "coefficient": 49704
    },
    {
      "exponents": [
        4,
        1,
        5
      ],
      "coefficient": 30096
    },
    {
      "exponents": [
        4,
        0,
        6
      ],
      "coefficient": 9460
    },
    {
      "exponents": [
        3,
        7,
        0
      ],
      "coefficient": 1908
    },
    {
      "exponents": [
        3,
        6,
        1
      ],
      "coefficient": 11672
    },
    {
      "exponents": [
        3,
        5,
        2
      ],
      "coefficient": 28652
    },
    {
      "exponents": [
        3,
        4,
        3
      ],
      "coefficient": 49872
    },
    {
      "exponents": [
        3,
        3,
        4
      ],
      "coefficient": 54392
    },
    {
      "exponents": [
        3,
        2,
        5
      ],
      "coefficient": 56368
    },
    {
      "exponents": [
        3,
        1,
        6
      ],
      "coefficient": 27952
    },
    {
      "exponents": [
        3,
        0,
        7
      ],
      "coefficient": 6096
    },
    {
      "exponents": [
        2,
        8,
        0
      ],
      "coefficient": 1268
    },
    {
      "exponents": [
        2,
        7,
        1
      ],
      "coefficient": 7160
    },
    {
      "exponents": [
        2,
        6,
        2
      ],
      "coefficient": 21092
    },
    {
      "exponents": [
        2,
        5,
        3
      ],
      "coefficient": 30640
    },
    {
      "exponents": [
        2,
        4,
        4
      ],
      "coefficient": 49704
    },
    {
      "exponents": [
        2,
        3,
        5
      ],
      "coefficient": 56368
    },
    {
      "exponents": [
        2,
        2,
        6
      ],
      "coefficient": 34200
    },
    {
      "exponents": [
        2,
        1,
        7
      ],
      "coefficient": 15536
    },
    {
      "exponents": [
        2,
        0,
        8
      ],
      "coefficient": 2240
    },
    {
      "exponents": [
        1,
        9,
        0
      ],
      "coefficient": 400
    },
    {
      "exponents": [
        1,
        8,
        1
      ],
      "coefficient": 2552
    },
    {
      "exponents": [
        1,
        7,
        2
      ],
      "coefficient": 7844
    },
    {
      "exponents": [
        1,
        6,
        3
      ],
      "coefficient": 16832
    },
    {
      "exponents": [
        1,
        5,
        4
      ],
      "coefficient": 25908
    },
    {
      "exponents": [
        1,
        4,
        5
      ],
      "coefficient": 30096
    },
    {
      "exponents": [
        1,
        3,
        6
      ],
      "coefficient": 27952
    },
    {
      "exponents": [
        1,
        2,
        7
      ],
      "coefficient": 15536
    },
    {
      "exponents": [
        1,
        1,
        8
      ],
      "coefficient": 4160
    },
    {
      "exponents": [
        1,
        0,
        9
      ],
      "coefficient": 448
    },
    {
      "exponents": [
        0,
        10,
        0
      ],
      "coefficient": 48
    },
    {
      "exponents": [
        0,
        9,
        1
      ],
      "coefficient": 400
    },
    {
      "exponents": [
        0,
        8,
        2
      ],
      "coefficient": 1316
    },
    {
      "exponents": [
        0,
        7,
        3
      ],
      "coefficient": 2880
    },
    {
      "exponents": [
        0,
        6,
        4
      ],
      "coefficient": 5608
    },
    {
      "exponents": [
        0,
        5,
        5
      ],
      "coefficient": 8896
    },
    {
      "exponents": [
        0,
        4,
        6
      ],
      "coefficient": 9460
    },
    {
      "exponents": [
        0,
        3,
        7
      ],
      "coefficient": 6096
    },
    {
      "exponents": [
        0,
        2,
        8
      ],
      "coefficient": 2240
    },
    {
      "exponents": [
        0,
        1,
        9
      ],
      "coefficient": 448
    },
    {
      "exponents": [
        0,
        0,
        10
      ],
      "coefficient": 48
    }
  ],
  "relaxation_assumption": "q,r in simplex, q_i+r_i<=1 for every i",
  "case_max_r_at_most_two_thirds_ratio": "131072/34425",
  "interval_parameter": "a=(2u+3v)/(3(u+v)), u,v>=0, u+v>0",
  "interval_Q": [
    "2u",
    "2u+3v",
    "2u+3v"
  ],
  "interval_R": [
    "4u+6v",
    "2u",
    "0"
  ],
  "interval_polynomial": "2P(Q)^2-7P(R)*(6(u+v))^12",
  "interval_coefficient_count": 25,
  "interval_coefficients": [
    {
      "exponents": [
        24,
        0,
        0
      ],
      "coefficient": 24159351089808801792
    },
    {
      "exponents": [
        23,
        1,
        0
      ],
      "coefficient": 518350410072811634688
    },
    {
      "exponents": [
        22,
        2,
        0
      ],
      "coefficient": 5299847584982872621056
    },
    {
      "exponents": [
        21,
        3,
        0
      ],
      "coefficient": 34310061006989461291008
    },
    {
      "exponents": [
        20,
        4,
        0
      ],
      "coefficient": 157569947953050043809792
    },
    {
      "exponents": [
        19,
        5,
        0
      ],
      "coefficient": 544953285931848783888384
    },
    {
      "exponents": [
        18,
        6,
        0
      ],
      "coefficient": 1470059741819410480889856
    },
    {
      "exponents": [
        17,
        7,
        0
      ],
      "coefficient": 3160008820097373922394112
    },
    {
      "exponents": [
        16,
        8,
        0
      ],
      "coefficient": 5480981670222964256145408
    },
    {
      "exponents": [
        15,
        9,
        0
      ],
      "coefficient": 7718834990991133108076544
    },
    {
      "exponents": [
        14,
        10,
        0
      ],
      "coefficient": 8843269466842666169794560
    },
    {
      "exponents": [
        13,
        11,
        0
      ],
      "coefficient": 8252531797506539988713472
    },
    {
      "exponents": [
        12,
        12,
        0
      ],
      "coefficient": 6344554376844791865409536
    },
    {
      "exponents": [
        11,
        13,
        0
      ],
      "coefficient": 4236335034674872074633216
    },
    {
      "exponents": [
        10,
        14,
        0
      ],
      "coefficient": 2836056270640772416536576
    },
    {
      "exponents": [
        9,
        15,
        0
      ],
      "coefficient": 2226185139385948151218176
    },
    {
      "exponents": [
        8,
        16,
        0
      ],
      "coefficient": 1914444589371226335608832
    },
    {
      "exponents": [
        7,
        17,
        0
      ],
      "coefficient": 1493148599265229158481920
    },
    {
      "exponents": [
        6,
        18,
        0
      ],
      "coefficient": 947409822909074732285952
    },
    {
      "exponents": [
        5,
        19,
        0
      ],
      "coefficient": 468479630089761576321024
    },
    {
      "exponents": [
        4,
        20,
        0
      ],
      "coefficient": 175933925362870328844288
    },
    {
      "exponents": [
        3,
        21,
        0
      ],
      "coefficient": 48563458850543484174336
    },
    {
      "exponents": [
        2,
        22,
        0
      ],
      "coefficient": 9314598696279013232640
    },
    {
      "exponents": [
        1,
        23,
        0
      ],
      "coefficient": 1111517139384331259904
    },
    {
      "exponents": [
        0,
        24,
        0
      ],
      "coefficient": 62267750540568027648
    }
  ],
  "orthogonal_stretch_ratio_lower_bound": "7/2",
  "log_lower_four_terms": "41893120/33480783",
  "certified_negative_log_drift_magnitude": "6/125",
  "moment_exponent": "3/50",
  "moment_rational_upper": "379633260899556669642483040067/380186475500000000000000000000",
  "simplified_moment_upper": "699/700",
  "moment_exponential_upper": "exp(-1/700)",
  "fixed_image_L2_localization": "exp(-r/1400)"
}


==> anc/anc/sharpen_audit.py <==
#!/usr/bin/env python3
"""Exact independent sharpening of the uniform SL3 contraction certificate.

No floating-point search and no sampled directions. All assertions use
integers or fractions. The output contains every ordered-cone coefficient.
"""

from collections import defaultdict
from fractions import Fraction as F
from math import factorial
from pathlib import Path
import hashlib
import json


def add(p, q, scale=1):
    result = dict(p)
    for powers, coefficient in q.items():
        result[powers] = result.get(powers, 0) + scale * coefficient
    return {powers: coefficient for powers, coefficient in result.items()
            if coefficient}


def multiply(p, q):
    result = defaultdict(int)
    for left, c in p.items():
        for right, d in q.items():
            result[tuple(x + y for x, y in zip(left, right))] += c * d
    return {powers: coefficient for powers, coefficient in result.items()
            if coefficient}


def power(p, n):
    result = {(0, 0, 0): 1}
    for _ in range(n):
        result = multiply(result, p)
    return result


def polynomial(q):
    total = add(add(q[0], q[1]), q[2])
    result = {(0, 0, 0): 1}
    for i in range(3):
        for j in range(3):
            if i != j:
                factor = add(power(add(total, q[j]), 2),
                             multiply(q[i], q[j]), -4)
                result = multiply(result, factor)
    return result, total


def exp_upper_four(t):
    """Rational upper bound on exp(t), for -1 < t < 1."""
    assert -1 < t < 1
    partial = sum((t**k / F(factorial(k)) for k in range(5)), F())
    if t <= 0:
        # The even alternating partial sum bounds exp(t) from above.
        return partial
    # First omitted term times a geometric bound on its remaining ratios.
    return partial + t**5 / F(120) / (1 - t / 6)


def main():
    basis = [{tuple(int(k == j) for k in range(3)): 1} for j in range(3)]
    p, total = polynomial(basis)
    assert len(p) == 91 and all(sum(alpha) == 12 for alpha in p)
    # Independently retain the previous upper bound.
    bernstein = {
        alpha: F(c * factorial(alpha[0]) * factorial(alpha[1])
                 * factorial(alpha[2]), factorial(12))
        for alpha, c in p.items()
    }
    assert max(bernstein.values()) == 16

    # Ordered cone: q1=z+x+y, q2=z+y, q3=z, with x,y,z nonnegative.
    ordered_q = [
        {(1, 0, 0): 1, (0, 1, 0): 1, (0, 0, 1): 1},
        {(0, 1, 0): 1, (0, 0, 1): 1},
        {(0, 0, 1): 1},
    ]
    ordered_p, ordered_total = polynomial(ordered_q)
    certificate = add({alpha: 729*c for alpha, c in ordered_p.items()},
                      power(ordered_total, 12), -4096)
    assert len(certificate) == 88
    assert all(c > 0 for c in certificate.values())
    assert certificate[(12, 0, 0)] > 0
    assert certificate[(0, 12, 0)] > 0
    assert all(alpha[0] + alpha[1] >= 2 for alpha in certificate)
    symmetric_value = F(4, 3)**6
    assert symmetric_value == F(4096, 729)

    # Analytic lower bound on the logarithmic drift:
    # log(1024/729)=2*(z+z^3/3+...), z=295/1753.
    z = F(295, 1753)
    log_lower = 2*(z + z**3 / 3)
    drift_lower = F(261, 10000)
    assert log_lower / 13 > drift_lower

    # log(cond shear)<77/80:
    # sqrt(5)<161/72 and exp(77/80)>sum_{k=0}^6 (77/80)^k/k!>377/144.
    c = F(77, 80)
    assert F(161, 72)**2 > 5
    exp_c_lower = sum((c**k / F(factorial(k)) for k in range(7)), F())
    assert exp_c_lower > F(377, 144)

    # Twelve equiprobable nonidentity log-distortions lie in [-c,c],
    # with sum at most -D. Convexity maximizes the moment at the
    # vertex with six -c, five +c, and one c-D.
    D = 13*drift_lower
    s = F(4, 125)
    assert 0 < D < 2*c
    q_upper = (1 + 6*exp_upper_four(-c*s)
               + 5*exp_upper_four(c*s)
               + exp_upper_four((c-D)*s)) / 13
    rational_q = F(499791, 500000)
    assert q_upper <= rational_q
    assert rational_q <= 1 - F(1, 2400)
    # Thus q<=exp(-1/2400); taking the L2 square root gives kappa=1/4800.

    output = {
        "status": "EXACT INTEGER AND RATIONAL CERTIFICATE",
        "source_sha256": hashlib.sha256(Path(__file__).read_bytes()).hexdigest(),
        "sharp_simplex_minimum_P": str(symmetric_value),
        "simplex_maximum_P": "16",
        "ordered_cone_substitution": ["q1=z+x+y", "q2=z+y", "q3=z"],
        "ordered_cone_polynomial": "729 P(q)-4096 (q1+q2+q3)^12",
        "positive_coefficient_count": len(certificate),
        "ordered_cone_coefficients": [
            {"xyz_exponents": alpha, "coefficient": coefficient}
            for alpha, coefficient in sorted(certificate.items(), reverse=True)
        ],
        "certified_log_drift_at_least": str(drift_lower),
        "log_atanh_lower": str(log_lower),
        "certified_log_condition_number_less_than": str(c),
        "exp_c_rational_lower": str(exp_c_lower),
        "moment_exponent_s": str(s),
        "moment_rational_upper": str(q_upper),
        "simplified_moment_rational_upper": str(rational_q),
        "moment_exponential_upper": "exp(-1/2400)",
        "fixed_image_L2_localization": "exp(-r/4800)",
    }
    target = Path(__file__).with_name("sharpen_audit_certificate.json")
    target.write_text(json.dumps(output, indent=2) + "\n")
    print("Certified sharp minimum P=4096/729 via 88 positive ordered-cone coefficients.")
    print("Certified all-input moment exponent s=4/125 and q<=exp(-1/2400).")
    print("Fixed-image charge localization: C=1, kappa=1/4800.")


if __name__ == "__main__":
    main()


==> anc/anc/sharpen_audit_certificate.json <==
{
  "status": "EXACT INTEGER AND RATIONAL CERTIFICATE",
  "source_sha256": "2a00705dfc72b6872693b4ef85ab2087c1e8d16b68962ada5c9dce937fc1741b",
  "sharp_simplex_minimum_P": "4096/729",
  "simplex_maximum_P": "16",
  "ordered_cone_substitution": [
    "q1=z+x+y",
    "q2=z+y",
    "q3=z"
  ],
  "ordered_cone_polynomial": "729 P(q)-4096 (q1+q2+q3)^12",
  "positive_coefficient_count": 88,
  "ordered_cone_coefficients": [
    {
      "xyz_exponents": [
        12,
        0,
        0
      ],
      "coefficient": 7568
    },
    {
      "xyz_exponents": [
        11,
        1,
        0
      ],
      "coefficient": 146640
    },
    {
      "xyz_exponents": [
        11,
        0,
        1
      ],
      "coefficient": 202464
    },
    {
      "xyz_exponents": [
        10,
        2,
        0
      ],
      "coefficient": 1292280
    },
    {
      "xyz_exponents": [
        10,
        1,
        1
      ],
      "coefficient": 3521088
    },
    {
      "xyz_exponents": [
        10,
        0,
        2
      ],
      "coefficient": 2407536
    },
    {
      "xyz_exponents": [
        9,
        3,
        0
      ],
      "coefficient": 6907396
    },
    {
      "xyz_exponents": [
        9,
        2,
        1
      ],
      "coefficient": 27845064
    },
    {
      "xyz_exponents": [
        9,
        1,
        2
      ],
      "coefficient": 37583136
    },
    {
      "xyz_exponents": [
        9,
        0,
        3
      ],
      "coefficient": 17030304
    },
    {
      "xyz_exponents": [
        8,
        4,
        0
      ],
      "coefficient": 25212645
    },
    {
      "xyz_exponents": [
        8,
        3,
        1
      ],
      "coefficient": 133387668
    },
    {
      "xyz_exponents": [
        8,
        2,
        2
      ],
      "coefficient": 265727304
    },
    {
      "xyz_exponents": [
        8,
        1,
        3
      ],
      "coefficient": 236969712
    },
    {
      "xyz_exponents": [
        8,
        0,
        4
      ],
      "coefficient": 80166672
    },
    {
      "xyz_exponents": [
        7,
        5,
        0
      ],
      "coefficient": 66981096
    },
    {
      "xyz_exponents": [
        7,
        4,
        1
      ],
      "coefficient": 434645784
    },
    {
      "xyz_exponents": [
        7,
        3,
        2
      ],
      "coefficient": 1131164352
    },
    {
      "xyz_exponents": [
        7,
        2,
        3
      ],
      "coefficient": 1480565952
    },
    {
      "xyz_exponents": [
        7,
        1,
        4
      ],
      "coefficient": 979216128
    },
    {
      "xyz_exponents": [
        7,
        0,
        5
      ],
      "coefficient": 263419776
    },
    {
      "xyz_exponents": [
        6,
        6,
        0
      ],
      "coefficient": 134061042
    },
    {
      "xyz_exponents": [
        6,
        5,
        1
      ],
      "coefficient": 1021355676
    },
    {
      "xyz_exponents": [
        6,
        4,
        2
      ],
      "coefficient": 3242497392
    },
    {
      "xyz_exponents": [
        6,
        3,
        3
      ],
      "coefficient": 5508274752
    },
    {
      "xyz_exponents": [
        6,
        2,
        4
      ],
      "coefficient": 5306070240
    },
    {
      "xyz_exponents": [
        6,
        1,
        5
      ],
      "coefficient": 2766187584
    },
    {
      "xyz_exponents": [
        6,
        0,
        6
      ],
      "coefficient": 614739456
    },
    {
      "xyz_exponents": [
        5,
        7,
        0
      ],
      "coefficient": 204510132
    },
    {
      "xyz_exponents": [
        5,
        6,
        1
      ],
      "coefficient": 1776174372
    },
    {
      "xyz_exponents": [
        5,
        5,
        2
      ],
      "coefficient": 6589965600
    },
    {
      "xyz_exponents": [
        5,
        4,
        3
      ],
      "coefficient": 13575535200
    },
    {
      "xyz_exponents": [
        5,
        3,
        4
      ],
      "coefficient": 16838476992
    },
    {
      "xyz_exponents": [
        5,
        2,
        5
      ],
      "coefficient": 12654553536
    },
    {
      "xyz_exponents": [
        5,
        1,
        6
      ],
      "coefficient": 5383169280
    },
    {
      "xyz_exponents": [
        5,
        0,
        7
      ],
      "coefficient": 1011128832
    },
    {
      "xyz_exponents": [
        4,
        8,
        0
      ],
      "coefficient": 235435617
    },
    {
      "xyz_exponents": [
        4,
        7,
        1
      ],
      "coefficient": 2286114408
    },
    {
      "xyz_exponents": [
        4,
        6,
        2
      ],
      "coefficient": 9645411312
    },
    {
      "xyz_exponents": [
        4,
        5,
        3
      ],
      "coefficient": 23124587616
    },
    {
      "xyz_exponents": [
        4,
        4,
        4
      ],
      "coefficient": 34537372272
    },
    {
      "xyz_exponents": [
        4,
        3,
        5
      ],
      "coefficient": 33052929984
    },
    {
      "xyz_exponents": [
        4,
        2,
        6
      ],
      "coefficient": 19950012288
    },
    {
      "xyz_exponents": [
        4,
        1,
        7
      ],
      "coefficient": 7029192960
    },
    {
      "xyz_exponents": [
        4,
        0,
        8
      ],
      "coefficient": 1125342720
    },
    {
      "xyz_exponents": [
        3,
        9,
        0
      ],
      "coefficient": 198138280
    },
    {
      "xyz_exponents": [
        3,
        8,
        1
      ],
      "coefficient": 2124897516
    },
    {
      "xyz_exponents": [
        3,
        7,
        2
      ],
      "coefficient": 10023269184
    },
    {
      "xyz_exponents": [
        3,
        6,
        3
      ],
      "coefficient": 27277363008
    },
    {
      "xyz_exponents": [
        3,
        5,
        4
      ],
      "coefficient": 47179153728
    },
    {
      "xyz_exponents": [
        3,
        4,
        5
      ],
      "coefficient": 53823528000
    },
    {
      "xyz_exponents": [
        3,
        3,
        6
      ],
      "coefficient": 40635696384
    },
    {
      "xyz_exponents": [
        3,
        2,
        7
      ],
      "coefficient": 19742206464
    },
    {
      "xyz_exponents": [
        3,
        1,
        8
      ],
      "coefficient": 5697257472
    },
    {
      "xyz_exponents": [
        3,
        0,
        9
      ],
      "coefficient": 765904896
    },
    {
      "xyz_exponents": [
        2,
        10,
        0
      ],
      "coefficient": 114893880
    },
    {
      "xyz_exponents": [
        2,
        9,
        1
      ],
      "coefficient": 1351000008
    },
    {
      "xyz_exponents": [
        2,
        8,
        2
      ],
      "coefficient": 7054093656
    },
    {
      "xyz_exponents": [
        2,
        7,
        3
      ],
      "coefficient": 21483517248
    },
    {
      "xyz_exponents": [
        2,
        6,
        4
      ],
      "coefficient": 42122039904
    },
    {
      "xyz_exponents": [
        2,
        5,
        5
      ],
      "coefficient": 55326784320
    },
    {
      "xyz_exponents": [
        2,
        4,
        6
      ],
      "coefficient": 49072874112
    },
    {
      "xyz_exponents": [
        2,
        3,
        7
      ],
      "coefficient": 28899472896
    },
    {
      "xyz_exponents": [
        2,
        2,
        8
      ],
      "coefficient": 10813367808
    },
    {
      "xyz_exponents": [
        2,
        1,
        9
      ],
      "coefficient": 2358180864
    },
    {
      "xyz_exponents": [
        2,
        0,
        10
      ],
      "coefficient": 241864704
    },
    {
      "xyz_exponents": [
        1,
        11,
        0
      ],
      "coefficient": 41054304
    },
    {
      "xyz_exponents": [
        1,
        10,
        1
      ],
      "coefficient": 527280336
    },
    {
      "xyz_exponents": [
        1,
        9,
        2
      ],
      "coefficient": 3032184240
    },
    {
      "xyz_exponents": [
        1,
        8,
        3
      ],
      "coefficient": 10267488720
    },
    {
      "xyz_exponents": [
        1,
        7,
        4
      ],
      "coefficient": 22624847424
    },
    {
      "xyz_exponents": [
        1,
        6,
        5
      ],
      "coefficient": 33797373120
    },
    {
      "xyz_exponents": [
        1,
        5,
        6
      ],
      "coefficient": 34506031104
    },
    {
      "xyz_exponents": [
        1,
        4,
        7
      ],
      "coefficient": 23607002880
    },
    {
      "xyz_exponents": [
        1,
        3,
        8
      ],
      "coefficient": 10232220672
    },
    {
      "xyz_exponents": [
        1,
        2,
        9
      ],
      "coefficient": 2479113216
    },
    {
      "xyz_exponents": [
        1,
        1,
        10
      ],
      "coefficient": 241864704
    },
    {
      "xyz_exponents": [
        0,
        12,
        0
      ],
      "coefficient": 6842384
    },
    {
      "xyz_exponents": [
        0,
        11,
        1
      ],
      "coefficient": 95869152
    },
    {
      "xyz_exponents": [
        0,
        10,
        2
      ],
      "coefficient": 606436848
    },
    {
      "xyz_exponents": [
        0,
        9,
        3
      ],
      "coefficient": 2281664160
    },
    {
      "xyz_exponents": [
        0,
        8,
        4
      ],
      "coefficient": 5656211856
    },
    {
      "xyz_exponents": [
        0,
        7,
        5
      ],
      "coefficient": 9656392320
    },
    {
      "xyz_exponents": [
        0,
        6,
        6
      ],
      "coefficient": 11502010368
    },
    {
      "xyz_exponents": [
        0,
        5,
        7
      ],
      "coefficient": 9442801152
    },
    {
      "xyz_exponents": [
        0,
        4,
        8
      ],
      "coefficient": 5116110336
    },
    {
      "xyz_exponents": [
        0,
        3,
        9
      ],
      "coefficient": 1652742144
    },
    {
      "xyz_exponents": [
        0,
        2,
        10
      ],
      "coefficient": 241864704
    }
  ],
  "certified_log_drift_at_least": "261/10000",
  "log_atanh_lower": "5490570680/16160954331",
  "certified_log_condition_number_less_than": "77/80",
  "exp_c_rational_lower": "494142584567449/188743680000000",
  "moment_exponent_s": "4/125",
  "moment_rational_upper": "4319993174316147461215832809020591/4321803131484985351562500000000000",
  "simplified_moment_rational_upper": "499791/500000",
  "moment_exponential_upper": "exp(-1/2400)",
  "fixed_image_L2_localization": "exp(-r/4800)"
}


==> anc/anc/stationary_variance_certificate.json <==
{
  "status": "EXACT INTEGER POLYNOMIAL CERTIFICATE",
  "source_sha256": "d735c92d289544fcd23fe5c53d6f4869b76dc7da54402f7226278edc4543e661",
  "ordered_cone": [
    "q1=x+y+z",
    "q2=y+z",
    "q3=z"
  ],
  "degree": 24,
  "nonzero_coefficient_count": 325,
  "minimum_nonzero_coefficient": 29952,
  "minimum_numerator_to_six_denominator_coefficient_ratio": "76170107/152413128",
  "shear_average_purity_lower_bound": "28/57",
  "stationary_coordinate_variance_lower_bound": "1/19",
  "coefficients": [
    {
      "exponents": [
        24,
        0,
        0
      ],
      "coefficient": 29952
    },
    {
      "exponents": [
        23,
        1,
        0
      ],
      "coefficient": 1112064
    },
    {
      "exponents": [
        23,
        0,
        1
      ],
      "coefficient": 1505280
    },
    {
      "exponents": [
        22,
        2,
        0
      ],
      "coefficient": 19719360
    },
    {
      "exponents": [
        22,
        1,
        1
      ],
      "coefficient": 53368320
    },
    {
      "exponents": [
        22,
        0,
        2
      ],
      "coefficient": 36057600
    },
    {
      "exponents": [
        21,
        3,
        0
      ],
      "coefficient": 222431136
    },
    {
      "exponents": [
        21,
        2,
        1
      ],
      "coefficient": 902231232
    },
    {
      "exponents": [
        21,
        1,
        2
      ],
      "coefficient": 1218129408
    },
    {
      "exponents": [
        21,
        0,
        3
      ],
      "coefficient": 547663872
    },
    {
      "exponents": [
        20,
        4,
        0
      ],
      "coefficient": 1794004176
    },
    {
      "exponents": [
        20,
        3,
        1
      ],
      "coefficient": 9687780192
    },
    {
      "exponents": [
        20,
        2,
        2
      ],
      "coefficient": 19589367168
    },
    {
      "exponents": [
        20,
        1,
        3
      ],
      "coefficient": 17586857472
    },
    {
      "exponents": [
        20,
        0,
        4
      ],
      "coefficient": 5918193408
    },
    {
      "exponents": [
        19,
        5,
        0
      ],
      "coefficient": 11030928912
    },
    {
      "exponents": [
        19,
        4,
        1
      ],
      "coefficient": 74279514624
    },
    {
      "exponents": [
        19,
        3,
        2
      ],
      "coefficient": 199776677280
    },
    {
      "exponents": [
        19,
        2,
        3
      ],
      "coefficient": 268370159040
    },
    {
      "exponents": [
        19,
        1,
        4
      ],
      "coefficient": 180169128960
    },
    {
      "exponents": [
        19,
        0,
        5
      ],
      "coefficient": 48394877952
    },
    {
      "exponents": [
        18,
        6,
        0
      ],
      "coefficient": 53872742412
    },
    {
      "exponents": [
        18,
        5,
        1
      ],
      "coefficient": 433753324992
    },
    {
      "exponents": [
        18,
        4,
        2
      ],
      "coefficient": 1453017476880
    },
    {
      "exponents": [
        18,
        3,
        3
      ],
      "coefficient": 2593180497312
    },
    {
      "exponents": [
        18,
        2,
        4
      ],
      "coefficient": 2601879229056
    },
    {
      "exponents": [
        18,
        1,
        5
      ],
      "coefficient": 1392621010944
    },
    {
      "exponents": [
        18,
        0,
        6
      ],
      "coefficient": 310956556800
    },
    {
      "exponents": [
        17,
        7,
        0
      ],
      "coefficient": 215163349986
    },
    {
      "exponents": [
        17,
        6,
        1
      ],
      "coefficient": 2010868924572
    },
    {
      "exponents": [
        17,
        5,
        2
      ],
      "coefficient": 8042883006336
    },
    {
      "exponents": [
        17,
        4,
        3
      ],
      "coefficient": 17852414998656
    },
    {
      "exponents": [
        17,
        3,
        4
      ],
      "coefficient": 23761906263264
    },
    {
      "exponents": [
        17,
        2,
        5
      ],
      "coefficient": 18979332242880
    },
    {
      "exponents": [
        17,
        1,
        6
      ],
      "coefficient": 8431680826368
    },
    {
      "exponents": [
        17,
        0,
        7
      ],
      "coefficient": 1609449090048
    },
    {
      "exponents": [
        16,
        8,
        0
      ],
      "coefficient": 718776985572
    },
    {
      "exponents": [
        16,
        7,
        1
      ],
      "coefficient": 7625015497938
    },
    {
      "exponents": [
        16,
        6,
        2
      ],
      "coefficient": 35342464697532
    },
    {
      "exponents": [
        16,
        5,
        3
      ],
      "coefficient": 93506525579472
    },
    {
      "exponents": [
        16,
        4,
        4
      ],
      "coefficient": 154519508275728
    },
    {
      "exponents": [
        16,
        3,
        5
      ],
      "coefficient": 163426719462432
    },
    {
      "exponents": [
        16,
        2,
        6
      ],
      "coefficient": 108144306183360
    },
    {
      "exponents": [
        16,
        1,
        7
      ],
      "coefficient": 40994318092800
    },
    {
      "exponents": [
        16,
        0,
        8
      ],
      "coefficient": 6828500206848
    },
    {
      "exponents": [
        15,
        9,
        0
      ],
      "coefficient": 2045493266574
    },
    {
      "exponents": [
        15,
        8,
        1
      ],
      "coefficient": 24200853210348
    },
    {
      "exponents": [
        15,
        7,
        2
      ],
      "coefficient": 127106694241152
    },
    {
      "exponents": [
        15,
        6,
        3
      ],
      "coefficient": 388996723303104
    },
    {
      "exponents": [
        15,
        5,
        4
      ],
      "coefficient": 764727377865408
    },
    {
      "exponents": [
        15,
        4,
        5
      ],
      "coefficient": 1002121287764352
    },
    {
      "exponents": [
        15,
        3,
        6
      ],
      "coefficient": 876237280177152
    },
    {
      "exponents": [
        15,
        2,
        7
      ],
      "coefficient": 493683229449216
    },
    {
      "exponents": [
        15,
        1,
        8
      ],
      "coefficient": 162956379121152
    },
    {
      "exponents": [
        15,
        0,
        9
      ],
      "coefficient": 24072972770304
    },
    {
      "exponents": [
        14,
        10,
        0
      ],
      "coefficient": 5033179795494
    },
    {
      "exponents": [
        14,
        9,
        1
      ],
      "coefficient": 65484969628506
    },
    {
      "exponents": [
        14,
        8,
        2
      ],
      "coefficient": 383002252286376
    },
    {
      "exponents": [
        14,
        7,
        3
      ],
      "coefficient": 1325952751298784
    },
    {
      "exponents": [
        14,
        6,
        4
      ],
      "coefficient": 3009689236295232
    },
    {
      "exponents": [
        14,
        5,
        5
      ],
      "coefficient": 4682614626609600
    },
    {
      "exponents": [
        14,
        4,
        6
      ],
      "coefficient": 5062144226168832
    },
    {
      "exponents": [
        14,
        3,
        7
      ],
      "coefficient": 3760118704074240
    },
    {
      "exponents": [
        14,
        2,
        8
      ],
      "coefficient": 1840457133780480
    },
    {
      "exponents": [
        14,
        1,
        9
      ],
      "coefficient": 537553351272960
    },
    {
      "exponents": [
        14,
        0,
        10
      ],
      "coefficient": 71401211099136
    },
    {
      "exponents": [
        13,
        11,
        0
      ],
      "coefficient": 10828164602934
    },
    {
      "exponents": [
        13,
        10,
        1
      ],
      "coefficient": 153211247645382
    },
    {
      "exponents": [
        13,
        9,
        2
      ],
      "coefficient": 984481873019640
    },
    {
      "exponents": [
        13,
        8,
        3
      ],
      "coefficient": 3791092831077888
    },
    {
      "exponents": [
        13,
        7,
        4
      ],
      "coefficient": 9721501496560320
    },
    {
      "exponents": [
        13,
        6,
        5
      ],
      "coefficient": 17437128964239936
    },
    {
      "exponents": [
        13,
        5,
        6
      ],
      "coefficient": 22342423801017600
    },
    {
      "exponents": [
        13,
        4,
        7
      ],
      "coefficient": 20479365700419072
    },
    {
      "exponents": [
        13,
        3,
        8
      ],
      "coefficient": 13188389462681088
    },
    {
      "exponents": [
        13,
        2,
        9
      ],
      "coefficient": 5700015634159104
    },
    {
      "exponents": [
        13,
        1,
        10
      ],
      "coefficient": 1493936508819456
    },
    {
      "exponents": [
        13,
        0,
        11
      ],
      "coefficient": 180750551113728
    },
    {
      "exponents": [
        12,
        12,
        0
      ],
      "coefficient": 20499318146778
    },
    {
      "exponents": [
        12,
        11,
        1
      ],
      "coefficient": 312794519747634
    },
    {
      "exponents": [
        12,
        10,
        2
      ],
      "coefficient": 2185847102099244
    },
    {
      "exponents": [
        12,
        9,
        3
      ],
      "coefficient": 9246262327925424
    },
    {
      "exponents": [
        12,
        8,
        4
      ],
      "coefficient": 26364839650278144
    },
    {
      "exponents": [
        12,
        7,
        5
      ],
      "coefficient": 53398237128356352
    },
    {
      "exponents": [
        12,
        6,
        6
      ],
      "coefficient": 78824423458774272
    },
    {
      "exponents": [
        12,
        5,
        7
      ],
      "coefficient": 85560575955843072
    },
    {
      "exponents": [
        12,
        4,
        8
      ],
      "coefficient": 67920620641560576
    },
    {
      "exponents": [
        12,
        3,
        9
      ],
      "coefficient": 38574989037098496
    },
    {
      "exponents": [
        12,
        2,
        10
      ],
      "coefficient": 14941749943833600
    },
    {
      "exponents": [
        12,
        1,
        11
      ],
      "coefficient": 3563164958404608
    },
    {
      "exponents": [
        12,
        0,
        12
      ],
      "coefficient": 398047729360896
    },
    {
      "exponents": [
        11,
        13,
        0
      ],
      "coefficient": 34188232052526
    },
    {
      "exponents": [
        11,
        12,
        1
      ],
      "coefficient": 559203461135670
    },
    {
      "exponents": [
        11,
        11,
        2
      ],
      "coefficient": 4218978605790864
    },
    {
      "exponents": [
        11,
        10,
        3
      ],
      "coefficient": 19429160446793088
    },
    {
      "exponents": [
        11,
        9,
        4
      ],
      "coefficient": 60915881852463072
    },
    {
      "exponents": [
        11,
        8,
        5
      ],
      "coefficient": 137316708423024384
    },
    {
      "exponents": [
        11,
        7,
        6
      ],
      "coefficient": 229080523899758592
    },
    {
      "exponents": [
        11,
        6,
        7
      ],
      "coefficient": 286689270048634368
    },
    {
      "exponents": [
        11,
        5,
        8
      ],
      "coefficient": 269679227069302272
    },
    {
      "exponents": [
        11,
        4,
        9
      ],
      "coefficient": 188897487817926144
    },
    {
      "exponents": [
        11,
        3,
        10
      ],
      "coefficient": 96184456927457280
    },
    {
      "exponents": [
        11,
        2,
        11
      ],
      "coefficient": 33908053591302144
    },
    {
      "exponents": [
        11,
        1,
        12
      ],
      "coefficient": 7468139435286528
    },
    {
      "exponents": [
        11,
        0,
        13
      ],
      "coefficient": 781515855249408
    },
    {
      "exponents": [
        10,
        14,
        0
      ],
      "coefficient": 50023261569114
    },
    {
      "exponents": [
        10,
        13,
        1
      ],
      "coefficient": 873459442545474
    },
    {
      "exponents": [
        10,
        12,
        2
      ],
      "coefficient": 7078847606663964
    },
    {
      "exponents": [
        10,
        11,
        3
      ],
      "coefficient": 35270787671467968
    },
    {
      "exponents": [
        10,
        10,
        4
      ],
      "coefficient": 120657943383282624
    },
    {
      "exponents": [
        10,
        9,
        5
      ],
      "coefficient": 299762204165494560
    },
    {
      "exponents": [
        10,
        8,
        6
      ],
      "coefficient": 557950869680746752
    },
    {
      "exponents": [
        10,
        7,
        7
      ],
      "coefficient": 791159133015986688
    },
    {
      "exponents": [
        10,
        6,
        8
      ],
      "coefficient": 860320732325266944
    },
    {
      "exponents": [
        10,
        5,
        9
      ],
      "coefficient": 715985665702657536
    },
    {
      "exponents": [
        10,
        4,
        10
      ],
      "coefficient": 450790766818925568
    },
    {
      "exponents": [
        10,
        3,
        11
      ],
      "coefficient": 209397186993537024
    },
    {
      "exponents": [
        10,
        2,
        12
      ],
      "coefficient": 68309638216384512
    },
    {
      "exponents": [
        10,
        1,
        13
      ],
      "coefficient": 14112388841398272
    },
    {
      "exponents": [
        10,
        0,
        14
      ],
      "coefficient": 1402007376789504
    },
    {
      "exponents": [
        9,
        15,
        0
      ],
      "coefficient": 63672365447616
    },
    {
      "exponents": [
        9,
        14,
        1
      ],
      "coefficient": 1183394265192534
    },
    {
      "exponents": [
        9,
        13,
        2
      ],
      "coefficient": 10265346859024488
    },
    {
      "exponents": [
        9,
        12,
        3
      ],
      "coefficient": 55096481114926992
    },
    {
      "exponents": [
        9,
        11,
        4
      ],
      "coefficient": 204537737391623616
    },
    {
      "exponents": [
        9,
        10,
        5
      ],
      "coefficient": 556247186197789152
    },
    {
      "exponents": [
        9,
        9,
        6
      ],
      "coefficient": 1145104399329162624
    },
    {
      "exponents": [
        9,
        8,
        7
      ],
      "coefficient": 1818544662350349312
    },
    {
      "exponents": [
        9,
        7,
        8
      ],
      "coefficient": 2249768047507865088
    },
    {
      "exponents": [
        9,
        6,
        9
      ],
      "coefficient": 2173668205196502528
    },
    {
      "exponents": [
        9,
        5,
        10
      ],
      "coefficient": 1632987470970329088
    },
    {
      "exponents": [
        9,
        4,
        11
      ],
      "coefficient": 941681408582823936
    },
    {
      "exponents": [
        9,
        3,
        12
      ],
      "coefficient": 406124666613915648
    },
    {
      "exponents": [
        9,
        2,
        13
      ],
      "coefficient": 124552636179996672
    },
    {
      "exponents": [
        9,
        1,
        14
      ],
      "coefficient": 24447645489070080
    },
    {
      "exponents": [
        9,
        0,
        15
      ],
      "coefficient": 2325014480683008
    },
    {
      "exponents": [
        8,
        16,
        0
      ],
      "coefficient": 69686208855690
    },
    {
      "exponents": [
        8,
        15,
        1
      ],
      "coefficient": 1375387039307748
    },
    {
      "exponents": [
        8,
        14,
        2
      ],
      "coefficient": 12733877334320520
    },
    {
      "exponents": [
        8,
        13,
        3
      ],
      "coefficient": 73368258589003392
    },
    {
      "exponents": [
        8,
        12,
        4
      ],
      "coefficient": 294329607451427328
    },
    {
      "exponents": [
        8,
        11,
        5
      ],
      "coefficient": 871640970083619072
    },
    {
      "exponents": [
        8,
        10,
        6
      ],
      "coefficient": 1971621389869173504
    },
    {
      "exponents": [
        8,
        9,
        7
      ],
      "coefficient": 3477233615064597504
    },
    {
      "exponents": [
        8,
        8,
        8
      ],
      "coefficient": 4838996334559779072
    },
    {
      "exponents": [
        8,
        7,
        9
      ],
      "coefficient": 5343223639546523136
    },
    {
      "exponents": [
        8,
        6,
        10
      ],
      "coefficient": 4681342567463224320
    },
    {
      "exponents": [
        8,
        5,
        11
      ],
      "coefficient": 3234642516727492608
    },
    {
      "exponents": [
        8,
        4,
        12
      ],
      "coefficient": 1737743958002135040
    },
    {
      "exponents": [
        8,
        3,
        13
      ],
      "coefficient": 706100536573894656
    },
    {
      "exponents": [
        8,
        2,
        14
      ],
      "coefficient": 205865333986738176
    },
    {
      "exponents": [
        8,
        1,
        15
      ],
      "coefficient": 38640011003559936
    },
    {
      "exponents": [
        8,
        0,
        16
      ],
      "coefficient": 3522180730060800
    },
    {
      "exponents": [
        7,
        17,
        0
      ],
      "coefficient": 64652417758620
    },
    {
      "exponents": [
        7,
        16,
        1
      ],
      "coefficient": 1352182093034934
    },
    {
      "exponents": [
        7,
        15,
        2
      ],
      "coefficient": 13327198375159200
    },
    {
      "exponents": [
        7,
        14,
        3
      ],
      "coefficient": 82172643567804576
    },
    {
      "exponents": [
        7,
        13,
        4
      ],
      "coefficient": 354885276408844416
    },
    {
      "exponents": [
        7,
        12,
        5
      ],
      "coefficient": 1139199982247149056
    },
    {
      "exponents": [
        7,
        11,
        6
      ],
      "coefficient": 2815288015462133760
    },
    {
      "exponents": [
        7,
        10,
        7
      ],
      "coefficient": 5474639384210320896
    },
    {
      "exponents": [
        7,
        9,
        8
      ],
      "coefficient": 8491425359415912960
    },
    {
      "exponents": [
        7,
        8,
        9
      ],
      "coefficient": 10585522490394806784
    },
    {
      "exponents": [
        7,
        7,
        10
      ],
      "coefficient": 10635595444153786368
    },
    {
      "exponents": [
        7,
        6,
        11
      ],
      "coefficient": 8595534103329570816
    },
    {
      "exponents": [
        7,
        5,
        12
      ],
      "coefficient": 5544803282648137728
    },
    {
      "exponents": [
        7,
        4,
        13
      ],
      "coefficient": 2809338802266488832
    },
    {
      "exponents": [
        7,
        3,
        14
      ],
      "coefficient": 1084930123510185984
    },
    {
      "exponents": [
        7,
        2,
        15
      ],
      "coefficient": 302063937192198144
    },
    {
      "exponents": [
        7,
        1,
        16
      ],
      "coefficient": 54226232418631680
    },
    {
      "exponents": [
        7,
        0,
        17
      ],
      "coefficient": 4722059940986880
    },
    {
      "exponents": [
        6,
        18,
        0
      ],
      "coefficient": 49989989091852
    },
    {
      "exponents": [
        6,
        17,
        1
      ],
      "coefficient": 1105525682735484
    },
    {
      "exponents": [
        6,
        16,
        2
      ],
      "coefficient": 11569558876499436
    },
    {
      "exponents": [
        6,
        15,
        3
      ],
      "coefficient": 76102728076138176
    },
    {
      "exponents": [
        6,
        14,
        4
      ],
      "coefficient": 352517612881826112
    },
    {
      "exponents": [
        6,
        13,
        5
      ],
      "coefficient": 1221103948289856960
    },
    {
      "exponents": [
        6,
        12,
        6
      ],
      "coefficient": 3279004937457046272
    },
    {
      "exponents": [
        6,
        11,
        7
      ],
      "coefficient": 6983617074269981184
    },
    {
      "exponents": [
        6,
        10,
        8
      ],
      "coefficient": 11972042401519784448
    },
    {
      "exponents": [
        6,
        9,
        9
      ],
      "coefficient": 16670814196956553728
    },
    {
      "exponents": [
        6,
        8,
        10
      ],
      "coefficient": 18944174329055155200
    },
    {
      "exponents": [
        6,
        7,
        11
      ],
      "coefficient": 17578962813629792256
    },
    {
      "exponents": [
        6,
        6,
        12
      ],
      "coefficient": 13268998176433373184
    },
    {
      "exponents": [
        6,
        5,
        13
      ],
      "coefficient": 8068604349927260160
    },
    {
      "exponents": [
        6,
        4,
        14
      ],
      "coefficient": 3880423049494560768
    },
    {
      "exponents": [
        6,
        3,
        15
      ],
      "coefficient": 1428569180517040128
    },
    {
      "exponents": [
        6,
        2,
        16
      ],
      "coefficient": 379741860789092352
    },
    {
      "exponents": [
        6,
        1,
        17
      ],
      "coefficient": 65031460123705344
    },
    {
      "exponents": [
        6,
        0,
        18
      ],
      "coefficient": 5389361147805696
    },
    {
      "exponents": [
        5,
        19,
        0
      ],
      "coefficient": 31541596719840
    },
    {
      "exponents": [
        5,
        18,
        1
      ],
      "coefficient": 735922897040592
    },
    {
      "exponents": [
        5,
        17,
        2
      ],
      "coefficient": 8155846560457296
    },
    {
      "exponents": [
        5,
        16,
        3
      ],
      "coefficient": 57052448520600240
    },
    {
      "exponents": [
        5,
        15,
        4
      ],
      "coefficient": 282384075054757248
    },
    {
      "exponents": [
        5,
        14,
        5
      ],
      "coefficient": 1050799952822157888
    },
    {
      "exponents": [
        5,
        13,
        6
      ],
      "coefficient": 3049541067366673152
    },
    {
      "exponents": [
        5,
        12,
        7
      ],
      "coefficient": 7067276583286732800
    },
    {
      "exponents": [
        5,
        11,
        8
      ],
      "coefficient": 13285110953927877120
    },
    {
      "exponents": [
        5,
        10,
        9
      ],
      "coefficient": 20464010968900139520
    },
    {
      "exponents": [
        5,
        9,
        10
      ],
      "coefficient": 25985732439283808256
    },
    {
      "exponents": [
        5,
        8,
        11
      ],
      "coefficient": 27266350324877660160
    },
    {
      "exponents": [
        5,
        7,
        12
      ],
      "coefficient": 23609491233592492032
    },
    {
      "exponents": [
        5,
        6,
        13
      ],
      "coefficient": 16772938454912532480
    },
    {
      "exponents": [
        5,
        5,
        14
      ],
      "coefficient": 9662320242211553280
    },
    {
      "exponents": [
        5,
        4,
        15
      ],
      "coefficient": 4421048190631280640
    },
    {
      "exponents": [
        5,
        3,
        16
      ],
      "coefficient": 1551545097966452736
    },
    {
      "exponents": [
        5,
        2,
        17
      ],
      "coefficient": 393134907320303616
    },
    {
      "exponents": [
        5,
        1,
        18
      ],
      "coefficient": 64078453374713856
    },
    {
      "exponents": [
        5,
        0,
        19
      ],
      "coefficient": 5043196834873344
    },
    {
      "exponents": [
        4,
        20,
        0
      ],
      "coefficient": 15792942010320
    },
    {
      "exponents": [
        4,
        19,
        1
      ],
      "coefficient": 387859920530976
    },
    {
      "exponents": [
        4,
        18,
        2
      ],
      "coefficient": 4539648778287312
    },
    {
      "exponents": [
        4,
        17,
        3
      ],
      "coefficient": 33663553389004608
    },
    {
      "exponents": [
        4,
        16,
        4
      ],
      "coefficient": 177366523017341232
    },
    {
      "exponents": [
        4,
        15,
        5
      ],
      "coefficient": 705866548116020352
    },
    {
      "exponents": [
        4,
        14,
        6
      ],
      "coefficient": 2202267139345972224
    },
    {
      "exponents": [
        4,
        13,
        7
      ],
      "coefficient": 5518849940679995904
    },
    {
      "exponents": [
        4,
        12,
        8
      ],
      "coefficient": 11291565156900940800
    },
    {
      "exponents": [
        4,
        11,
        9
      ],
      "coefficient": 19070298657903370752
    },
    {
      "exponents": [
        4,
        10,
        10
      ],
      "coefficient": 26772788956892359680
    },
    {
      "exponents": [
        4,
        9,
        11
      ],
      "coefficient": 31357595592477069312
    },
    {
      "exponents": [
        4,
        8,
        12
      ],
      "coefficient": 30654004006946328576
    },
    {
      "exponents": [
        4,
        7,
        13
      ],
      "coefficient": 24932221262446215168
    },
    {
      "exponents": [
        4,
        6,
        14
      ],
      "coefficient": 16744179059517063168
    },
    {
      "exponents": [
        4,
        5,
        15
      ],
      "coefficient": 9159179098376503296
    },
    {
      "exponents": [
        4,
        4,
        16
      ],
      "coefficient": 3989669144234950656
    },
    {
      "exponents": [
        4,
        3,
        17
      ],
      "coefficient": 1334082030392180736
    },
    {
      "exponents": [
        4,
        2,
        18
      ],
      "coefficient": 321925606253789184
    },
    {
      "exponents": [
        4,
        1,
        19
      ],
      "coefficient": 49906324325007360
    },
    {
      "exponents": [
        4,
        0,
        20
      ],
      "coefficient": 3729833223782400
    },
    {
      "exponents": [
        3,
        21,
        0
      ],
      "coefficient": 6029005473216
    },
    {
      "exponents": [
        3,
        20,
        1
      ],
      "coefficient": 155495005362144
    },
    {
      "exponents": [
        3,
        19,
        2
      ],
      "coefficient": 1916896056929280
    },
    {
      "exponents": [
        3,
        18,
        3
      ],
      "coefficient": 15020758619529888
    },
    {
      "exponents": [
        3,
        17,
        4
      ],
      "coefficient": 83934036638986752
    },
    {
      "exponents": [
        3,
        16,
        5
      ],
      "coefficient": 355693823668288608
    },
    {
      "exponents": [
        3,
        15,
        6
      ],
      "coefficient": 1187014694095437312
    },
    {
      "exponents": [
        3,
        14,
        7
      ],
      "coefficient": 3197621792625123840
    },
    {
      "exponents": [
        3,
        13,
        8
      ],
      "coefficient": 7071776504857827840
    },
    {
      "exponents": [
        3,
        12,
        9
      ],
      "coefficient": 12990118962578514432
    },
    {
      "exponents": [
        3,
        11,
        10
      ],
      "coefficient": 19973499963535872000
    },
    {
      "exponents": [
        3,
        10,
        11
      ],
      "coefficient": 25826102449990385664
    },
    {
      "exponents": [
        3,
        9,
        12
      ],
      "coefficient": 28130831512928378880
    },
    {
      "exponents": [
        3,
        8,
        13
      ],
      "coefficient": 25779708766448345088
    },
    {
      "exponents": [
        3,
        7,
        14
      ],
      "coefficient": 19782399654385680384
    },
    {
      "exponents": [
        3,
        6,
        15
      ],
      "coefficient": 12594660407523016704
    },
    {
      "exponents": [
        3,
        5,
        16
      ],
      "coefficient": 6551989492428177408
    },
    {
      "exponents": [
        3,
        4,
        17
      ],
      "coefficient": 2718943450616954880
    },
    {
      "exponents": [
        3,
        3,
        18
      ],
      "coefficient": 866589893043683328
    },
    {
      "exponents": [
        3,
        2,
        19
      ],
      "coefficient": 199248220551905280
    },
    {
      "exponents": [
        3,
        1,
        20
      ],
      "coefficient": 29405533188390912
    },
    {
      "exponents": [
        3,
        0,
        21
      ],
      "coefficient": 2090082546745344
    },
    {
      "exponents": [
        2,
        22,
        0
      ],
      "coefficient": 1647148136256
    },
    {
      "exponents": [
        2,
        21,
        1
      ],
      "coefficient": 44512238432448
    },
    {
      "exponents": [
        2,
        20,
        2
      ],
      "coefficient": 576436012330752
    },
    {
      "exponents": [
        2,
        19,
        3
      ],
      "coefficient": 4758461475163584
    },
    {
      "exponents": [
        2,
        18,
        4
      ],
      "coefficient": 28099453124913408
    },
    {
      "exponents": [
        2,
        17,
        5
      ],
      "coefficient": 126278017940909760
    },
    {
      "exponents": [
        2,
        16,
        6
      ],
      "coefficient": 448606416712466112
    },
    {
      "exponents": [
        2,
        15,
        7
      ],
      "coefficient": 1291932685478857728
    },
    {
      "exponents": [
        2,
        14,
        8
      ],
      "coefficient": 3068979861994744320
    },
    {
      "exponents": [
        2,
        13,
        9
      ],
      "coefficient": 6087198507445314048
    },
    {
      "exponents": [
        2,
        12,
        10
      ],
      "coefficient": 10166389750337872896
    },
    {
      "exponents": [
        2,
        11,
        11
      ],
      "coefficient": 14374799055593250816
    },
    {
      "exponents": [
        2,
        10,
        12
      ],
      "coefficient": 17255910349815250944
    },
    {
      "exponents": [
        2,
        9,
        13
      ],
      "coefficient": 17589650744871788544
    },
    {
      "exponents": [
        2,
        8,
        14
      ],
      "coefficient": 15184236290028650496
    },
    {
      "exponents": [
        2,
        7,
        15
      ],
      "coefficient": 11032618095576612864
    },
    {
      "exponents": [
        2,
        6,
        16
      ],
      "coefficient": 6676185794352906240
    },
    {
      "exponents": [
        2,
        5,
        17
      ],
      "coefficient": 3309488004944756736
    },
    {
      "exponents": [
        2,
        4,
        18
      ],
      "coefficient": 1310533914735673344
    },
    {
      "exponents": [
        2,
        3,
        19
      ],
      "coefficient": 398793575655014400
    },
    {
      "exponents": [
        2,
        2,
        20
      ],
      "coefficient": 87533238255353856
    },
    {
      "exponents": [
        2,
        1,
        21
      ],
      "coefficient": 12327128043356160
    },
    {
      "exponents": [
        2,
        0,
        22
      ],
      "coefficient": 835636747567104
    },
    {
      "exponents": [
        1,
        23,
        0
      ],
      "coefficient": 286710451200
    },
    {
      "exponents": [
        1,
        22,
        1
      ],
      "coefficient": 8100870082560
    },
    {
      "exponents": [
        1,
        21,
        2
      ],
      "coefficient": 109927544753664
    },
    {
      "exponents": [
        1,
        20,
        3
      ],
      "coefficient": 953198696669184
    },
    {
      "exponents": [
        1,
        19,
        4
      ],
      "coefficient": 5928457595973120
    },
    {
      "exponents": [
        1,
        18,
        5
      ],
      "coefficient": 28143895248213504
    },
    {
      "exponents": [
        1,
        17,
        6
      ],
      "coefficient": 105963381159012864
    },
    {
      "exponents": [
        1,
        16,
        7
      ],
      "coefficient": 324593667423315456
    },
    {
      "exponents": [
        1,
        15,
        8
      ],
      "coefficient": 823490430234593280
    },
    {
      "exponents": [
        1,
        14,
        9
      ],
      "coefficient": 1752308000163694080
    },
    {
      "exponents": [
        1,
        13,
        10
      ],
      "coefficient": 3155756810653181952
    },
    {
      "exponents": [
        1,
        12,
        11
      ],
      "coefficient": 4839572032342953984
    },
    {
      "exponents": [
        1,
        11,
        12
      ],
      "coefficient": 6343496753034313728
    },
    {
      "exponents": [
        1,
        10,
        13
      ],
      "coefficient": 7116495944729960448
    },
    {
      "exponents": [
        1,
        9,
        14
      ],
      "coefficient": 6825757584288153600
    },
    {
      "exponents": [
        1,
        8,
        15
      ],
      "coefficient": 5575607770070384640
    },
    {
      "exponents": [
        1,
        7,
        16
      ],
      "coefficient": 3850447968751583232
    },
    {
      "exponents": [
        1,
        6,
        17
      ],
      "coefficient": 2221910624697974784
    },
    {
      "exponents": [
        1,
        5,
        18
      ],
      "coefficient": 1052686761856598016
    },
    {
      "exponents": [
        1,
        4,
        19
      ],
      "coefficient": 398942142930616320
    },
    {
      "exponents": [
        1,
        3,
        20
      ],
      "coefficient": 116255410133925888
    },
    {
      "exponents": [
        1,
        2,
        21
      ],
      "coefficient": 24440888849596416
    },
    {
      "exponents": [
        1,
        1,
        22
      ],
      "coefficient": 3296480471285760
    },
    {
      "exponents": [
        1,
        0,
        23
      ],
      "coefficient": 213986410758144
    },
    {
      "exponents": [
        0,
        24,
        0
      ],
      "coefficient": 23892537600
    },
    {
      "exponents": [
        0,
        23,
        1
      ],
      "coefficient": 704423485440
    },
    {
      "exponents": [
        0,
        22,
        2
      ],
      "coefficient": 9993413159424
    },
    {
      "exponents": [
        0,
        21,
        3
      ],
      "coefficient": 90780828254208
    },
    {
      "exponents": [
        0,
        20,
        4
      ],
      "coefficient": 592845759597312
    },
    {
      "exponents": [
        0,
        19,
        5
      ],
      "coefficient": 2962515289285632
    },
    {
      "exponents": [
        0,
        18,
        6
      ],
      "coefficient": 11773709017668096
    },
    {
      "exponents": [
        0,
        17,
        7
      ],
      "coefficient": 38187490285095936
    },
    {
      "exponents": [
        0,
        16,
        8
      ],
      "coefficient": 102936303779324160
    },
    {
      "exponents": [
        0,
        15,
        9
      ],
      "coefficient": 233641066688492544
    },
    {
      "exponents": [
        0,
        14,
        10
      ],
      "coefficient": 450822401521883136
    },
    {
      "exponents": [
        0,
        13,
        11
      ],
      "coefficient": 744549543437377536
    },
    {
      "exponents": [
        0,
        12,
        12
      ],
      "coefficient": 1057249458839052288
    },
    {
      "exponents": [
        0,
        11,
        13
      ],
      "coefficient": 1293908353587265536
    },
    {
      "exponents": [
        0,
        10,
        14
      ],
      "coefficient": 1365151516857630720
    },
    {
      "exponents": [
        0,
        9,
        15
      ],
      "coefficient": 1239023948904529920
    },
    {
      "exponents": [
        0,
        8,
        16
      ],
      "coefficient": 962611992187895808
    },
    {
      "exponents": [
        0,
        7,
        17
      ],
      "coefficient": 634831607056564224
    },
    {
      "exponents": [
        0,
        6,
        18
      ],
      "coefficient": 350895587285532672
    },
    {
      "exponents": [
        0,
        5,
        19
      ],
      "coefficient": 159576857172246528
    },
    {
      "exponents": [
        0,
        4,
        20
      ],
      "coefficient": 58127705066962944
    },
    {
      "exponents": [
        0,
        3,
        21
      ],
      "coefficient": 16293925899730944
    },
    {
      "exponents": [
        0,
        2,
        22
      ],
      "coefficient": 3296480471285760
    },
    {
      "exponents": [
        0,
        1,
        23
      ],
      "coefficient": 427972821516288
    },
    {
      "exponents": [
        0,
        0,
        24
      ],
      "coefficient": 26748301344768
    }
  ]
}


==> anc/data/sl2/run.py <==
"""Prepare, verify, submit once, and collect a small IBM Open Plan pilot.

The pilot probes boundary sensitivity in a new four-letter model. Four static
spectators are integrated into the score, so this is not a seven-site physical
memory demonstration or a hardware certification of a universal inequality.
"""
from __future__ import annotations
import argparse
from collections import Counter
from datetime import datetime, timezone
import hashlib
import json
import logging
import math
from pathlib import Path
import sys
from types import SimpleNamespace

import numpy as np
from qiskit import QuantumCircuit, qpy
from qiskit.quantum_info import Statevector

HERE = Path(__file__).resolve().parent
ROOT = HERE.parents[2]
LIVE = HERE / "live"
SHOTS_PER_ROW = 8
CAP_SECONDS = 60


def now():
    return datetime.now(timezone.utc).isoformat()


def save(path, obj):
    path.write_text(json.dumps(obj, indent=2, default=str)+"\n")


def digest(path):
    return hashlib.sha256(path.read_bytes()).hexdigest()


def service():
    logging.getLogger("qiskit_ibm_runtime").setLevel(logging.ERROR)
    sys.path.insert(0, str(ROOT / "experiments/boundary_memory_qpu"))
    from pilot import open_service, require_open_instance
    s = open_service(SimpleNamespace(account=None, instance=None))
    require_open_instance(s)
    return s


def compact(q):
    physical = sorted({q.find_bit(b).index for inst in q.data for b in inst.qubits})
    reverse = {p:i for i,p in enumerate(physical)}
    out = QuantumCircuit(len(physical), q.num_clbits)
    for inst in q.data:
        out.append(inst.operation, [reverse[q.find_bit(b).index] for b in inst.qubits],
                   [q.find_bit(b).index for b in inst.clbits])
    return out, physical


def values(q, rows):
    result = []
    for arm, initial, mask in rows:
        mask = mask if arm else 0
        d = {f"initial[{i}]": math.pi*((initial >> i) & 1) for i in range(6)}
        d.update({f"bath[{i}]": math.pi*((mask >> i) & 1) for i in range(4)})
        result.append([d[p.name] for p in q.parameters])
    return np.array(result)


def measurements(q):
    return [(q.find_bit(i.qubits[0]).index, q.find_bit(i.clbits[0]).index)
            for i in q.data if i.operation.name == "measure"]


def verify(q, arrays):
    small, physical = compact(q)
    mapping = measurements(small)
    assert sorted(c for _,c in mapping) == list(range(4))
    assert small.num_qubits <= 12
    unitary = small.remove_final_measurements(inplace=False)
    rng = np.random.default_rng(20260918)
    rows = [(1, int(i), int(m)) for i,m in zip(rng.integers(0,64,16),rng.integers(0,16,16))]
    rows += [(0, i, 0) for i in (0, 5, 27, 63)]
    error = 0.0
    for row, binding in zip(rows, values(unitary, rows)):
        state = Statevector.from_instruction(unitary.assign_parameters(binding))
        p = np.zeros(16)
        for i, probability in enumerate(state.probabilities()):
            output = sum(((i >> bit) & 1) << c for bit,c in mapping)
            p[output] += probability
        arm, initial, mask = row
        expected64 = arrays["branch_numerators"][mask if arm else 0, :, initial] / 4096
        expected = expected64.reshape(16,4).sum(axis=1)
        error = max(error, float(np.max(np.abs(p-expected))))
        np.testing.assert_allclose(p, expected, atol=3e-12)
    return {"bound_native_contexts_checked": len(rows), "max_probability_error": error,
            "physical_qubits": physical, "compact_measurement_mapping": mapping}


def frozen_inputs():
    rows = [(arm, initial, mask) for arm in (0,1)
            for initial in range(64) for mask in range(16)]
    np.random.default_rng(20260918).shuffle(rows)
    assert Counter(i for a,i,m in rows if not a) == {i:16 for i in range(64)}
    assert len({(i,m) for a,i,m in rows if a}) == 1024
    return rows


def load_bundle():
    manifest = json.loads((LIVE / "manifest.json").read_text())
    for filename, sha in manifest["artifact_hashes"].items():
        assert digest(HERE / filename) == sha, "Changed artifact: " + filename
    for filename, sha in manifest["source_hashes"].items():
        assert digest(HERE / filename) == sha, "Changed source: " + filename
    with (HERE / "ibm_isa.qpy").open("rb") as stream:
        q = qpy.load(stream)[0]
    rows = json.loads((LIVE / "contexts.json").read_text())["rows"]
    return manifest, q, rows


def calibration(backend, q):
    _, physical = compact(q)
    rows = []
    for i in physical:
        props = backend.qubit_properties(i)
        readout = backend.target["measure"][(i,)].error
        if props.t1 is None or props.t2 is None or readout is None:
            raise RuntimeError("Missing qubit calibration")
        if props.t1 < 50e-6 or props.t2 < 30e-6 or readout > .05:
            raise RuntimeError("Qubit calibration outside pilot limits")
        rows.append({"qubit": i, "T1_seconds": props.t1, "T2_seconds": props.t2,
                     "readout_error": readout})
    cz = []
    for inst in q.data:
        name = inst.operation.name
        if name == "barrier":
            continue
        loc = tuple(q.find_bit(b).index for b in inst.qubits)
        assert name in backend.target.operation_names and loc in backend.target[name]
        if name == "cz":
            prop = backend.target[name][loc]
            if prop.error is None or prop.error > .005:
                raise RuntimeError("CZ calibration outside pilot limits")
            cz.append({"qubits": loc, "error": prop.error, "duration_seconds": prop.duration})
    return {"captured_utc": now(), "qubits": rows, "CZ_by_occurrence": cz,
            "scope": "Calibration screening, not a certified observable error bound."}


def prepare():
    LIVE.mkdir(exist_ok=True)
    assert not (LIVE / "submission_intent.json").exists()
    with (HERE / "ibm_isa.qpy").open("rb") as stream:
        q = qpy.load(stream)[0]
    arrays = np.load(HERE / "payoffs_and_channel.npz")
    checks = verify(q, arrays)
    rows = frozen_inputs()
    s = service()
    backend = s.backend("ibm_kingston", use_fractional_gates=False)
    free = s.usage().get("usage_remaining_seconds")
    assert free is not None and free >= CAP_SECONDS
    save(LIVE / "calibration.json", calibration(backend, q))
    # Duration estimate uses a representative binding; all rows share gate slots.
    bound = q.assign_parameters(values(q, [rows[0]])[0])
    seconds = bound.estimate_duration(backend.target, unit="s")
    rep_delay = backend.default_rep_delay
    estimate = (seconds + rep_delay)*len(rows)*SHOTS_PER_ROW
    assert estimate < 30, "Raw execution estimate too large for a small pilot"
    save(LIVE / "contexts.json", {"columns": ["reset_arm", "initial_word", "Pauli_mask"],
         "rows": rows, "seed": 20260918, "shots_per_row": SHOTS_PER_ROW,
         "scope": "Requested shuffled context order; actual timing is provider controlled."})
    wp, we = arrays["protected"], arrays["exposed"]
    score_range = float(np.ptp(wp-we))
    n = len(rows)*SHOTS_PER_ROW//2
    options = {"max_execution_time": CAP_SECONDS,
               "execution": {"init_qubits": True, "rep_delay": rep_delay},
               "dynamical_decoupling": {"enable": False},
               "twirling": {"enable_gates": False, "enable_measure": False},
               "environment": {"job_tags": ["sl2-memory-pilot-20260917"]}}
    manifest = {"created_utc": now(), "backend": backend.name, "total_shots": 2*n,
        "shots_per_arm": n, "parameter_rows": len(rows), "shots_per_row": SHOTS_PER_ROW,
        "native_CZ_per_shot": int(q.count_ops()["cz"]), "depth": q.depth(),
        "validation": checks, "free_seconds_before": free, "sampler_options": options,
        "duration_estimate_seconds": {"circuit": seconds, "rep_delay": rep_delay,
                                      "total_without_service_overhead": estimate},
        "primary": "Gamma=(protected-exposed)_reset-(protected-exposed)_no_bath",
        "primary_95_Hoeffding_halfwidth": score_range*math.sqrt(math.log(40)/n),
        "statistical_assumption": "Independent bounded shots conditional on the fixed contexts.",
        "scope": "Three-active-site differential sensitivity pilot with four integrated spectators; not a physical seven-site memory or universal hardware certification.",
        "artifact_hashes": {f:digest(HERE/f) for f in
                            ("ibm_isa.qpy", "payoffs_and_channel.npz", "exact_finite.json", "live/contexts.json")},
        "source_hashes": {f:digest(HERE/f) for f in ("design.py", "run.py", "exact_finite.py")}}
    save(LIVE / "manifest.json", manifest)
    print(json.dumps({k:v for k,v in manifest.items() if k not in ("artifact_hashes","source_hashes","sampler_options")}, indent=2))


def submit():
    from qiskit_ibm_runtime import SamplerV2
    manifest, q, rows = load_bundle()
    if (LIVE / "submission_intent.json").exists():
        raise RuntimeError("Prior submission intent exists; reconcile before any retry")
    s = service()
    backend = s.backend(manifest["backend"], use_fractional_gates=False)
    free = s.usage().get("usage_remaining_seconds")
    assert free is not None and free >= CAP_SECONDS
    save(LIVE / "presubmit_calibration.json", calibration(backend, q))
    intent = {"created_utc": now(), "backend": backend.name,
              "manifest_sha256": digest(LIVE / "manifest.json"),
              "total_shots": manifest["total_shots"], "free_seconds_before": free,
              "cap_seconds": CAP_SECONDS, "automatic_retry": False}
    with (LIVE / "submission_intent.json").open("x") as stream:
        json.dump(intent, stream, indent=2)
    job = SamplerV2(mode=backend, options=manifest["sampler_options"]).run(
        [(q, values(q, rows), SHOTS_PER_ROW)])
    record = {**intent, "job_id": job.job_id(), "submitted_utc": now()}
    save(LIVE / "submission.json", record)
    print(json.dumps(record, indent=2))


def collect():
    manifest, _, rows = load_bundle()
    record = json.loads((LIVE / "submission.json").read_text())
    s = service()
    job = s.job(record["job_id"])
    status = job.status()
    report = {"checked_utc": now(), "job_id": job.job_id(), "status": status,
              "metrics": job.metrics()}
    save(LIVE / "status.json", report)
    if status != "DONE":
        if status in ("ERROR", "CANCELLED"):
            report["message"] = job.error_message()
            save(LIVE / "failure.json", report)
        print(json.dumps(report, indent=2, default=str))
        return
    if (LIVE / "results.json").exists():
        print((LIVE / "results.json").read_text())
        return
    result = job.result()[0]
    bits = result.data.c
    arrays = np.load(HERE / "payoffs_and_channel.npz")
    wp, we = arrays["protected"], arrays["exposed"]
    raw = np.empty((len(rows), SHOTS_PER_ROW), dtype=np.uint8)
    observations = {0:[], 1:[]}
    changed = {0:[], 1:[]}
    for k,(arm, initial, mask) in enumerate(rows):
        outcomes = [int(x,2) for x in bits.get_bitstrings(loc=k)]
        assert len(outcomes) == SHOTS_PER_ROW
        raw[k] = outcomes
        for final in outcomes:
            observations[arm].append((wp[initial >> 2,final],we[initial >> 2,final]))
            changed[arm].append(final != initial >> 2)
    np.save(LIVE / "raw_outcomes.npy", raw)
    statistics = {}
    for arm, obs in observations.items():
        data = np.array(obs)
        statistics[str(arm)] = {"shots": len(data), "protected": float(data[:,0].mean()),
                               "exposed": float(data[:,1].mean()),
                               "paired_gap": float((data[:,0]-data[:,1]).mean()),
                               "suffix_change_fraction": float(np.mean(changed[arm]))}
    gamma = statistics["1"]["paired_gap"]-statistics["0"]["paired_gap"]
    halfwidth = manifest["primary_95_Hoeffding_halfwidth"]
    report.update({"source": "ACTUAL_IBM_HARDWARE_DATA", "statistics": statistics,
                   "primary_Gamma": gamma, "primary_95_interval": [gamma-halfwidth,gamma+halfwidth],
                   "positive_primary_interval": gamma > halfwidth,
                   "raw_sha256": digest(LIVE / "raw_outcomes.npy"),
                   "scope": manifest["scope"], "postselection": False,
                   "free_seconds_after": s.usage().get("usage_remaining_seconds")})
    save(LIVE / "results.json", report)
    print(json.dumps(report, indent=2, default=str))


def main():
    ap = argparse.ArgumentParser(description=__doc__)
    ap.add_argument("command", choices=("prepare", "submit", "collect", "check"))
    cmd = ap.parse_args().command
    if cmd == "check":
        with (HERE / "ibm_isa.qpy").open("rb") as stream:
            q = qpy.load(stream)[0]
        print(json.dumps(verify(q, np.load(HERE / "payoffs_and_channel.npz")), indent=2))
    else:
        {"prepare":prepare, "submit":submit, "collect":collect}[cmd]()


if __name__ == "__main__":
    try:
        main()
    except Exception as exc:
        print(json.dumps({"error_type":type(exc).__name__, "action_stopped":True,
                          "automatic_retry":False}))
        raise SystemExit(1)


==> anc/data/two_qubit/ANALYSIS_PLAN.md <==
# Two-qubit overlap instance: frozen hardware analysis

18 September 2026. This is an illustrative instance of the general operator
inequality, not the spatial SL2/SL3 memory mechanism or a universal theorem test.

The conserved target is H=(sqrt(3)/2)Z_B+(1/2)X_A X_B. The readout is
F=(sqrt(3)/2)Z_B. Apply V=H, reset A completely, and apply V inverse. Uniformly
averaging I, X, Y, Z on A implements the complete reset, including for entangled
inputs. The same circuit at theta=pi/4 is a control that does not conserve this
target H. Both have a no-reset reference. Every circuit uses two physical qubits
and four CZ gates; parameters alone distinguish settings.

Prepare the four computational inputs equally often and score each outcome as
the initial B sign times the final B sign. This balanced estimator measures the
normalized autocorrelation C_F/||F||_2^2 without assuming unitality of the actual
channel, provided state preparation and readout are ideal. Preparation/readout
errors remain possible. There are no integrated spectators or fitted payoffs.

| Setting | Angle | Interior reset | Ideal normalized correlation |
|---|---:|---|---:|
| protected_reset | pi/6 | Full | 0.25 |
| control_reset | pi/4 | Full | 0 |
| protected_echo | pi/6 | None | 1 |
| control_echo | pi/4 | None | 1 |

The theorem's ideal protected-reset lower bound is 0.20. Hardware errors can
raise or lower observed correlations. A value below 0.20 would not refute the
theorem because exact conservation and other ideal hypotheses are not certified
on the device. A value above it is a consistency observation for this instance.

The fixed design has eight blocks. Every block contains all four settings, four
inputs and four mask labels in shuffled order, with 128 shots per row. The two
echo settings ignore the mask label and apply no bath. This gives 512 parameter
rows, 16,384 shots per setting and 65,536 shots total. The uniform mask/input
mixture is exact within each block. Requested shuffle order does not guarantee
the provider's actual execution order; returned execution metadata will be saved.

The four setting means receive simultaneous 95% Hoeffding intervals: for scores
in [-1,1], use halfwidth sqrt(2 log(160)/16384), approximately 0.0249. The union
bound covers all four means under independent shots conditional on the fixed
contexts. Intervals do not cover arbitrary systematic errors or drift.

Predeclared readings:

- Protected-reset lower endpoint above 0.20: measured correlation is resolved
  above the ideal theorem benchmark, subject to the stated experimental limits.
- Protected-reset interval overlaps 0.20: comparison with that benchmark is
  inconclusive. An upper endpoint below it is discordant with ideal assumptions.
- Protected-reset lower endpoint above control-reset upper endpoint: resolved
  protected/control contrast. This alone does not certify conservation.
- Each echo's lower endpoint above 0.90: the chosen implementation-quality
  diagnostic passes. This is an engineering threshold, not part of the theorem.
- Agreement or disagreement with all four ideal values is reported without
  replacing the fixed intervals, discarding shots, or fitting a visibility.

Under the specific model of common multiplicative visibility v, the protected
reset prediction would be 0.25 v and the no-reset echoes v. This is a diagnostic
model only; no ratio correction or assumption that all errors lower the signal
is used in the primary analysis. Even a successful run would not establish an
unknown-qubit memory, spatial localization, quantum advantage, or novelty.

Execution is restricted to the saved IBM Open Plan account, a verified remaining
quota of at least 60 seconds, a 60-second execution cap, and one submission.
The runner checks calibration and freezes circuits, contexts, source and plan
hashes before submission. An exclusive intent record prevents accidental repeats.
All measured bitstrings, result metadata and execution metrics are retained.
No postselection, error mitigation or automatic rerun is planned.


==> anc/data/two_qubit/MEMORY_RESULTS_2026-09-18.md <==
# Two-qubit IBM run: protected correlation above the ideal benchmark

Actual IBM hardware data, 18 September 2026.

**The run completed and passed the three predeclared experimental checks:**
the protected correlation's lower confidence limit exceeds 0.20; protected and
control intervals are separated; and both no-reset echoes pass the chosen
implementation-quality threshold. This is an illustrative two-qubit instance,
not a certification of a universal inequality or of spatial memory in a chain.

Job **damilsf8gn2s739lg7j0** ran on `ibm_kingston`, physical qubits **49 and 50**.
Every shot used **four CZ gates**, native depth 32. The 65,536 shots were split
equally among four settings. IBM charged **20 free QPU seconds**, leaving
**517 seconds**. There was one submission and no retry.

## Frozen comparisons

The quantities below are normalized initial/final correlations, not the
probability of reading the correct bit. Intervals are the predeclared
simultaneous 95% Hoeffding intervals for all four means. They assume independent
shots conditional on the fixed contexts and do not bound systematic errors.

| Setting | Ideal | Measured | Simultaneous 95% interval |
|---|---:|---:|---:|
| Protected, complete reset | 0.2500 | **0.2572** | **[0.2323, 0.2821]** |
| Control, complete reset | 0 | **−0.0034** | **[−0.0283, 0.0215]** |
| Protected, no-reset echo | 1 | 0.9606 | [0.9357, 0.9855] |
| Control, no-reset echo | 1 | 0.9565 | [0.9317, 0.9814] |

For the protected reset, the general theorem's ideal lower benchmark is 0.20.
The measured lower endpoint is 0.2323, above that benchmark. The protected and
control reset means differ by 0.2606; their simultaneous intervals imply a
difference interval [0.2108, 0.3104]. Both reset means are compatible with their
ideal predictions under these intervals.

Both no-reset lower endpoints exceed the predeclared quality threshold 0.90.
Their ideal value 1 is outside the intervals: the hardware is not error-free.
The measured B bit changed in 323/16,384 protected echo shots (1.9714%) and
356/16,384 control echo shots (2.1729%). The echo quality criterion was an
engineering diagnostic, not a hypothesis in the mathematical theorem.

## What this demonstrates

The measured two-qubit example shows a resolved surviving correlation after
complete disturbance of the coupled qubit, alongside a control consistent with
zero. Its protected correlation is statistically above the ideal inequality's
0.20 benchmark using the analysis fixed before submission.

This is evidence consistent with the chosen finite implementation. Exact
conservation and an error budget for the physical device have not been
certified, so these measurements neither prove the universal theorem nor rule
out all alternative noise explanations. The control changes the rotation
angle while retaining the circuit template. General hardware errors can raise
or lower correlations; no assumption that they only reduce visibility is used.
There are no spectator registers or classically integrated memory sites in this
experiment. It does not demonstrate the SL2/SL3 chain's spatial localization,
length-dependent lifetime, an unknown-qubit memory, or quantum advantage.

## Data and provenance

All four initial computational states and four Pauli mask labels occur in each
setting of each of eight blocks. There are 512 parameter rows and 128 shots per
row. All 65,536 shots are retained. No postselection, fitted visibility, ratio
correction, or error mitigation was used.

- [Frozen analysis plan](ANALYSIS_PLAN.md)
- [Submission](live/submission.json) and [results with execution metrics](live/results.json)
- [Raw output array](live/raw_outcomes.npy), shape 512 by 128
- [Context order](live/contexts.json) and [frozen manifest](live/manifest.json)
- [Returned result metadata](live/result_metadata.json)
- [Standalone raw-data recount](recount.py) and [recount output](live/recount.json)

The standalone recount uses no Qiskit or network access. It reproduces all
means and intervals directly by counting equal and unequal initial/final B
bits, verifies the complete balanced grid, and verifies every frozen source,
artifact, submission and raw-data hash. The declared rules and plan were not
changed after seeing the results.


==> anc/data/two_qubit/README.md <==
# Minimum hardware for a nontrivial complete-reset overlap test

18 September 2026. Construction and hardware pilot.

IBM completed job **damilsf8gn2s739lg7j0** on `ibm_kingston`, using physical
qubits 49 and 50, four CZ gates per circuit, and 65,536 shots across four
settings. The protected reset correlation was 0.2572, with simultaneous 95%
interval [0.2323, 0.2821], above the ideal 0.20 benchmark; the control was
consistent with zero. See the [full results and limitations](MEMORY_RESULTS_2026-09-18.md),
[submission record](live/submission.json),
[frozen analysis plan](ANALYSIS_PLAN.md), and [latest status](live/status.json).

**Two qubits suffice to test a nontrivial instance of the general readout-overlap
inequality (Theorem 5.2 in the current paper).** One qubit is completely reset;
the other carries the readout. The checked circuit has four CZ gates, depth 31
in the abstract native basis, and no work or bath qubits. The selected hardware
layout compiles to four CZ gates at depth 32. Calibration was screened before
submission; a certified mathematical bound on hardware errors is not available.

This uses a new two-qubit conserved observable. It is not an encoding of the
seven-site SL2 or eight-site SL3 matrix-product system, and it does not test
their spatial localization or length-dependent lifetime claims. The earlier
minimum of seven sites concerned a particular finite model and half-variance
certificate, not a minimum dimension for the general operator inequality.

## Exact construction

Let A be the reset qubit and B the readout qubit. Use normalized trace
`tau(X)=Tr(X)/4`, and define

\[
H=cZ_B+sX_AX_B,\qquad c=\cos\theta,\quad s=\sin\theta,
\qquad F=P_AH=cZ_B.
\]

The two Pauli terms anticommute, so `H^2=I`. The unitary `V=H` conserves H
exactly. It is an interacting gate: acting on `|00>` gives
`c|00>+s|11>`, an entangled state when both coefficients are nonzero.

Apply `V`, completely reset A, then apply `V inverse`. The complete reset is
implemented by uniformly averaging the four one-qubit Pauli masks on A,
independently of the input. It requires no extra quantum register and is valid
even for entangled inputs. No readout is conditioned on a preferred mask.

Write `lambda=s^2`. Then

\[
v=\|H\|_2^2=1,\quad w=\|F\|_2^2=1-\lambda,\quad
a=\langle H,F\rangle=w,\quad B=\|(I-P_A)H\|_2^2=\lambda.
\]

The actual general inequality gives

\[
\frac{C_F}{w}\ge\frac{2w}{1+\lambda}-1
=\frac{1-3\lambda}{1+\lambda}.
\]

Direct evolution gives `P_A(VFV)=c(1-2lambda) Z_B`, hence

\[
\frac{C_F}{w}=(1-2\lambda)^2.
\]

The difference between this exact prediction and the general lower bound is
`4lambda^3/(1+lambda)`, not a fitted experimental parameter.

| Setting | General lower bound, normalized | Exact ideal correlation, normalized |
|---|---:|---:|
| `theta=pi/6`, `lambda=1/4` | `1/5 = 20%` | `1/4 = 25%` |
| `lambda=1/8` | `5/9 ≈ 55.56%` | `9/16 = 56.25%` |

The first setting leaves a five-percentage-point ideal margin above the bound.
The second retains a half-signal guarantee but leaves only a 0.6944-point
margin, making a direct noisy bound comparison more demanding.

A control uses the same gate template at `theta=pi/4`, while keeping the target
readout and target conserved observable fixed. It does not conserve the target
H, and its ideal reset-echo correlation is zero. Both ideal no-reset echoes
return correlation one. Hardware-dependent bias still needs assessment; a
control contrast alone is not a certification of exact conservation.

## Four entangling gates and the estimator

The conserving gate factors as

\[
V=e^{-i\theta X_A Y_B}Z_B.
\]

Chronologically apply `Z_B`, then the Pauli-product rotation. Basis changes,
two CNOTs, and one Z rotation implement that rotation. The forward and inverse
halves therefore use four entangling gates in total. The parameterized native
template checks at four CZ gates without removing the two halves of a no-reset
echo by compiler cancellation.

Prepare A and B in uniformly sampled computational-basis states. Remember the
initial B sign, measure the final B sign, and average their product. This is
exactly `C_F/w`. All four inputs and four reset masks are included, for sixteen
contexts at each angle. No spectators or fitted classical payoff table are
needed.

The verifier checks the full gate matrix, conservation, reset channel,
correlation and theorem bound. It also checks all sixteen input/mask contexts
of the compiled native circuit for both parameter choices and the control.
These are ideal local checks, not IBM experimental results.

## Meaning of the minimum

Two qubits are minimal **for the intended tensor-product experiment with one
fully reset qubit and a separate, nonconstant, centered readout**. With only
one qubit, complete reset erases every centered observable; no separate
readout subsystem remains. This is not a minimum theorem for every possible
specialization of the general inequality: a one-qubit partial-reset example
would be a different and much simpler test.

For a complete direct physical encoding of the certified SL2 seven-site model,
all fourteen data qubits are still required. The seven-qubit pilot removed four
inactive sites by classical integration; it did not reduce that full Hilbert
space to seven qubits. The original eight-site thirteen-letter SL3 model uses
thirty-two data qubits in the local encoding.

Files: [construction and verifier](../two_qubit_overlap.py),
[validation and resource counts](validation.json),
[logical circuit](logical.qpy), [native-basis circuit](native_basis.qpy),
[text drawing](circuit.txt).


==> anc/data/two_qubit/circuit.txt <==
     ┌────────────────┐┌───┐                                     ┌───┐      ░ »
q_0: ┤ Rx(initial[0]) ├┤ H ├──────────────■───────────────────■──┤ H ├──────░─»
     ├────────────────┤├───┤┌─────┐┌───┐┌─┴─┐┌─────────────┐┌─┴─┐├───┤┌───┐ ░ »
q_1: ┤ Rx(initial[1]) ├┤ Z ├┤ Sdg ├┤ H ├┤ X ├┤ Rz(2*theta) ├┤ X ├┤ H ├┤ S ├─░─»
     └────────────────┘└───┘└─────┘└───┘└───┘└─────────────┘└───┘└───┘└───┘ ░ »
c: 1/═════════════════════════════════════════════════════════════════════════»
                                                                              »
«     ┌─────────────┐┌─────────────┐ ░  ┌───┐                                  »
«q_0: ┤ Rx(bath[0]) ├┤ Rz(bath[1]) ├─░──┤ H ├────────■──────────────────────■──»
«     └─────────────┘└─────────────┘ ░ ┌┴───┴┐┌───┐┌─┴─┐┌────────────────┐┌─┴─┐»
«q_1: ───────────────────────────────░─┤ Sdg ├┤ H ├┤ X ├┤ Rz((-2)*theta) ├┤ X ├»
«                                    ░ └─────┘└───┘└───┘└────────────────┘└───┘»
«c: 1/═════════════════════════════════════════════════════════════════════════»
«                                                                              »
«     ┌───┐             
«q_0: ┤ H ├─────────────
«     ├───┤┌───┐┌───┐┌─┐
«q_1: ┤ H ├┤ S ├┤ Z ├┤M├
«     └───┘└───┘└───┘└╥┘
«c: 1/════════════════╩═
«                     0 


==> anc/data/two_qubit/live/calibration.json <==
{
  "captured_utc": "2026-09-18T12:12:08.377066+00:00",
  "qubits": [
    {
      "qubit": 49,
      "T1_seconds": 0.00026915037797376455,
      "T2_seconds": 9.391873792546341e-05,
      "readout_error": 0.0048828125
    },
    {
      "qubit": 50,
      "T1_seconds": 0.00028080690936932613,
      "T2_seconds": 0.0002485262802284707,
      "readout_error": 0.002685546875
    }
  ],
  "CZ_by_occurrence": [
    {
      "qubits": [
        49,
        50
      ],
      "error": 0.0014754148030736436,
      "duration_seconds": 6.8e-08
    },
    {
      "qubits": [
        49,
        50
      ],
      "error": 0.0014754148030736436,
      "duration_seconds": 6.8e-08
    },
    {
      "qubits": [
        49,
        50
      ],
      "error": 0.0014754148030736436,
      "duration_seconds": 6.8e-08
    },
    {
      "qubits": [
        49,
        50
      ],
      "error": 0.0014754148030736436,
      "duration_seconds": 6.8e-08
    }
  ],
  "scope": "Calibration screening, not a certified observable error bound."
}


==> anc/data/two_qubit/live/contexts.json <==
{
  "columns": [
    "setting",
    "initial",
    "mask_label",
    "block"
  ],
  "rows": [
    [
      "control_echo",
      1,
      1,
      0
    ],
    [
      "control_echo",
      0,
      1,
      0
    ],
    [
      "control_reset",
      0,
      1,
      0
    ],
    [
      "control_reset",
      1,
      2,
      0
    ],
    [
      "control_reset",
      1,
      3,
      0
    ],
    [
      "protected_echo",
      1,
      3,
      0
    ],
    [
      "control_echo",
      3,
      1,
      0
    ],
    [
      "protected_reset",
      1,
      0,
      0
    ],
    [
      "control_echo",
      2,
      1,
      0
    ],
    [
      "protected_reset",
      2,
      0,
      0
    ],
    [
      "protected_echo",
      0,
      0,
      0
    ],
    [
      "protected_reset",
      3,
      3,
      0
    ],
    [
      "protected_reset",
      3,
      0,
      0
    ],
    [
      "control_echo",
      2,
      3,
      0
    ],
    [
      "protected_echo",
      0,
      2,
      0
    ],
    [
      "protected_echo",
      2,
      2,
      0
    ],
    [
      "protected_reset",
      2,
      3,
      0
    ],
    [
      "protected_echo",
      3,
      2,
      0
    ],
    [
      "protected_reset",
      3,
      1,
      0
    ],
    [
      "protected_echo",
      2,
      0,
      0
    ],
    [
      "control_reset",
      3,
      1,
      0
    ],
    [
      "control_echo",
      1,
      3,
      0
    ],
    [
      "protected_echo",
      1,
      0,
      0
    ],
    [
      "control_reset",
      0,
      0,
      0
    ],
    [
      "protected_reset",
      0,
      0,
      0
    ],
    [
      "protected_reset",
      0,
      3,
      0
    ],
    [
      "protected_reset",
      2,
      1,
      0
    ],
    [
      "protected_echo",
      2,
      3,
      0
    ],
    [
      "protected_echo",
      0,
      3,
      0
    ],
    [
      "control_reset",
      2,
      2,
      0
    ],
    [
      "control_reset",
      2,
      0,
      0
    ],
    [
      "control_reset",
      3,
      3,
      0
    ],
    [
      "protected_echo",
      3,
      3,
      0
    ],
    [
      "protected_echo",
      0,
      1,
      0
    ],
    [
      "control_echo",
      3,
      3,
      0
    ],
    [
      "protected_echo",
      1,
      1,
      0
    ],
    [
      "control_reset",
      0,
      2,
      0
    ],
    [
      "protected_echo",
      2,
      1,
      0
    ],
    [
      "control_reset",
      3,
      0,
      0
    ],
    [
      "control_reset",
      2,
      3,
      0
    ],
    [
      "protected_reset",
      2,
      2,
      0
    ],
    [
      "protected_echo",
      3,
      1,
      0
    ],
    [
      "control_reset",
      2,
      1,
      0
    ],
    [
      "control_echo",
      3,
      2,
      0
    ],
    [
      "control_echo",
      1,
      2,
      0
    ],
    [
      "control_echo",
      2,
      2,
      0
    ],
    [
      "control_echo",
      0,
      3,
      0
    ],
    [
      "control_echo",
      0,
      0,
      0
    ],
    [
      "control_echo",
      3,
      0,
      0
    ],
    [
      "protected_echo",
      3,
      0,
      0
    ],
    [
      "protected_reset",
      1,
      3,
      0
    ],
    [
      "protected_reset",
      1,
      1,
      0
    ],
    [
      "control_echo",
      1,
      0,
      0
    ],
    [
      "control_reset",
      0,
      3,
      0
    ],
    [
      "control_echo",
      0,
      2,
      0
    ],
    [
      "control_reset",
      1,
      1,
      0
    ],
    [
      "protected_reset",
      0,
      2,
      0
    ],
    [
      "protected_echo",
      1,
      2,
      0
    ],
    [
      "control_echo",
      2,
      0,
      0
    ],
    [
      "protected_reset",
      0,
      1,
      0
    ],
    [
      "control_reset",
      1,
      0,
      0
    ],
    [
      "protected_reset",
      3,
      2,
      0
    ],
    [
      "protected_reset",
      1,
      2,
      0
    ],
    [
      "control_reset",
      3,
      2,
      0
    ],
    [
      "protected_echo",
      0,
      1,
      1
    ],
    [
      "control_reset",
      2,
      0,
      1
    ],
    [
      "protected_echo",
      1,
      1,
      1
    ],
    [
      "protected_reset",
      2,
      3,
      1
    ],
    [
      "protected_echo",
      1,
      2,
      1
    ],
    [
      "protected_echo",
      3,
      0,
      1
    ],
    [
      "protected_echo",
      0,
      2,
      1
    ],
    [
      "protected_reset",
      1,
      1,
      1
    ],
    [
      "control_echo",
      1,
      3,
      1
    ],
    [
      "control_reset",
      0,
      3,
      1
    ],
    [
      "control_reset",
      2,
      1,
      1
    ],
    [
      "control_echo",
      3,
      2,
      1
    ],
    [
      "protected_echo",
      0,
      0,
      1
    ],
    [
      "protected_echo",
      2,
      1,
      1
    ],
    [
      "protected_reset",
      0,
      0,
      1
    ],
    [
      "protected_reset",
      0,
      1,
      1
    ],
    [
      "control_reset",
      2,
      2,
      1
    ],
    [
      "protected_echo",
      1,
      0,
      1
    ],
    [
      "control_echo",
      2,
      1,
      1
    ],
    [
      "control_reset",
      3,
      0,
      1
    ],
    [
      "protected_reset",
      0,
      3,
      1
    ],
    [
      "protected_echo",
      3,
      3,
      1
    ],
    [
      "protected_reset",
      0,
      2,
      1
    ],
    [
      "control_reset",
      3,
      1,
      1
    ],
    [
      "control_echo",
      2,
      0,
      1
    ],
    [
      "control_reset",
      1,
      3,
      1
    ],
    [
      "control_echo",
      0,
      0,
      1
    ],
    [
      "protected_reset",
      3,
      0,
      1
    ],
    [
      "control_echo",
      3,
      1,
      1
    ],
    [
      "protected_reset",
      1,
      0,
      1
    ],
    [
      "protected_reset",
      3,
      1,
      1
    ],
    [
      "control_reset",
      3,
      3,
      1
    ],
    [
      "control_echo",
      1,
      2,
      1
    ],
    [
      "protected_echo",
      2,
      2,
      1
    ],
    [
      "control_echo",
      3,
      3,
      1
    ],
    [
      "protected_echo",
      3,
      2,
      1
    ],
    [
      "protected_echo",
      2,
      0,
      1
    ],
    [
      "protected_reset",
      2,
      1,
      1
    ],
    [
      "control_echo",
      0,
      2,
      1
    ],
    [
      "protected_echo",
      3,
      1,
      1
    ],
    [
      "control_reset",
      0,
      1,
      1
    ],
    [
      "control_echo",
      2,
      2,
      1
    ],
    [
      "protected_reset",
      1,
      2,
      1
    ],
    [
      "control_echo",
      1,
      1,
      1
    ],
    [
      "protected_echo",
      1,
      3,
      1
    ],
    [
      "control_reset",
      2,
      3,
      1
    ],
    [
      "control_echo",
      1,
      0,
      1
    ],
    [
      "control_reset",
      1,
      2,
      1
    ],
    [
      "control_reset",
      0,
      2,
      1
    ],
    [
      "protected_echo",
      0,
      3,
      1
    ],
    [
      "control_echo",
      3,
      0,
      1
    ],
    [
      "control_reset",
      0,
      0,
      1
    ],
    [
      "control_reset",
      1,
      0,
      1
    ],
    [
      "protected_reset",
      3,
      2,
      1
    ],
    [
      "protected_echo",
      2,
      3,
      1
    ],
    [
      "control_reset",
      3,
      2,
      1
    ],
    [
      "protected_reset",
      2,
      2,
      1
    ],
    [
      "protected_reset",
      1,
      3,
      1
    ],
    [
      "control_echo",
      0,
      1,
      1
    ],
    [
      "protected_reset",
      2,
      0,
      1
    ],
    [
      "control_echo",
      0,
      3,
      1
    ],
    [
      "control_echo",
      2,
      3,
      1
    ],
    [
      "control_reset",
      1,
      1,
      1
    ],
    [
      "protected_reset",
      3,
      3,
      1
    ],
    [
      "control_reset",
      3,
      1,
      2
    ],
    [
      "control_echo",
      2,
      0,
      2
    ],
    [
      "protected_reset",
      3,
      1,
      2
    ],
    [
      "protected_reset",
      2,
      1,
      2
    ],
    [
      "protected_reset",
      3,
      0,
      2
    ],
    [
      "control_reset",
      0,
      1,
      2
    ],
    [
      "control_echo",
      0,
      0,
      2
    ],
    [
      "protected_echo",
      3,
      2,
      2
    ],
    [
      "protected_reset",
      1,
      2,
      2
    ],
    [
      "protected_reset",
      2,
      2,
      2
    ],
    [
      "protected_reset",
      1,
      3,
      2
    ],
    [
      "protected_reset",
      2,
      0,
      2
    ],
    [
      "control_echo",
      1,
      1,
      2
    ],
    [
      "protected_reset",
      1,
      1,
      2
    ],
    [
      "control_reset",
      0,
      3,
      2
    ],
    [
      "control_echo",
      2,
      1,
      2
    ],
    [
      "protected_echo",
      0,
      0,
      2
    ],
    [
      "protected_reset",
      2,
      3,
      2
    ],
    [
      "control_echo",
      1,
      2,
      2
    ],
    [
      "control_echo",
      2,
      3,
      2
    ],
    [
      "control_echo",
      3,
      0,
      2
    ],
    [
      "protected_echo",
      2,
      2,
      2
    ],
    [
      "control_echo",
      0,
      2,
      2
    ],
    [
      "protected_echo",
      1,
      1,
      2
    ],
    [
      "protected_echo",
      1,
      0,
      2
    ],
    [
      "control_echo",
      2,
      2,
      2
    ],
    [
      "protected_reset",
      3,
      3,
      2
    ],
    [
      "protected_reset",
      0,
      2,
      2
    ],
    [
      "control_reset",
      2,
      2,
      2
    ],
    [
      "control_reset",
      3,
      2,
      2
    ],
    [
      "control_echo",
      3,
      2,
      2
    ],
    [
      "control_reset",
      1,
      1,
      2
    ],
    [
      "control_reset",
      0,
      0,
      2
    ],
    [
      "protected_echo",
      3,
      0,
      2
    ],
    [
      "control_echo",
      0,
      1,
      2
    ],
    [
      "protected_reset",
      0,
      1,
      2
    ],
    [
      "protected_reset",
      1,
      0,
      2
    ],
    [
      "control_echo",
      1,
      3,
      2
    ],
    [
      "control_reset",
      3,
      3,
      2
    ],
    [
      "protected_reset",
      0,
      0,
      2
    ],
    [
      "protected_echo",
      2,
      0,
      2
    ],
    [
      "protected_echo",
      1,
      3,
      2
    ],
    [
      "protected_echo",
      3,
      3,
      2
    ],
    [
      "protected_reset",
      3,
      2,
      2
    ],
    [
      "control_reset",
      0,
      2,
      2
    ],
    [
      "protected_echo",
      1,
      2,
      2
    ],
    [
      "protected_reset",
      0,
      3,
      2
    ],
    [
      "control_echo",
      3,
      3,
      2
    ],
    [
      "control_reset",
      2,
      3,
      2
    ],
    [
      "control_reset",
      3,
      0,
      2
    ],
    [
      "protected_echo",
      0,
      3,
      2
    ],
    [
      "control_echo",
      1,
      0,
      2
    ],
    [
      "protected_echo",
      2,
      3,
      2
    ],
    [
      "protected_echo",
      2,
      1,
      2
    ],
    [
      "control_reset",
      2,
      1,
      2
    ],
    [
      "protected_echo",
      3,
      1,
      2
    ],
    [
      "control_reset",
      2,
      0,
      2
    ],
    [
      "control_reset",
      1,
      0,
      2
    ],
    [
      "control_reset",
      1,
      2,
      2
    ],
    [
      "control_echo",
      0,
      3,
      2
    ],
    [
      "protected_echo",
      0,
      1,
      2
    ],
    [
      "protected_echo",
      0,
      2,
      2
    ],
    [
      "control_reset",
      1,
      3,
      2
    ],
    [
      "control_echo",
      3,
      1,
      2
    ],
    [
      "control_echo",
      1,
      1,
      3
    ],
    [
      "control_echo",
      3,
      0,
      3
    ],
    [
      "protected_echo",
      1,
      0,
      3
    ],
    [
      "control_echo",
      0,
      1,
      3
    ],
    [
      "protected_echo",
      1,
      2,
      3
    ],
    [
      "protected_echo",
      2,
      3,
      3
    ],
    [
      "control_echo",
      3,
      3,
      3
    ],
    [
      "protected_echo",
      3,
      0,
      3
    ],
    [
      "control_reset",
      2,
      0,
      3
    ],
    [
      "protected_reset",
      0,
      3,
      3
    ],
    [
      "protected_echo",
      0,
      3,
      3
    ],
    [
      "control_echo",
      0,
      0,
      3
    ],
    [
      "control_echo",
      1,
      3,
      3
    ],
    [
      "control_reset",
      2,
      2,
      3
    ],
    [
      "control_echo",
      2,
      1,
      3
    ],
    [
      "control_reset",
      0,
      0,
      3
    ],
    [
      "protected_echo",
      2,
      2,
      3
    ],
    [
      "protected_echo",
      3,
      3,
      3
    ],
    [
      "control_echo",
      1,
      2,
      3
    ],
    [
      "protected_reset",
      1,
      2,
      3
    ],
    [
      "control_echo",
      0,
      3,
      3
    ],
    [
      "protected_reset",
      2,
      0,
      3
    ],
    [
      "protected_reset",
      0,
      2,
      3
    ],
    [
      "protected_reset",
      2,
      3,
      3
    ],
    [
      "protected_echo",
      3,
      1,
      3
    ],
    [
      "control_reset",
      1,
      1,
      3
    ],
    [
      "protected_reset",
      3,
      3,
      3
    ],
    [
      "protected_reset",
      3,
      1,
      3
    ],
    [
      "control_reset",
      0,
      3,
      3
    ],
    [
      "control_reset",
      3,
      0,
      3
    ],
    [
      "protected_echo",
      1,
      3,
      3
    ],
    [
      "protected_echo",
      0,
      2,
      3
    ],
    [
      "control_reset",
      1,
      3,
      3
    ],
    [
      "protected_echo",
      2,
      1,
      3
    ],
    [
      "control_reset",
      3,
      2,
      3
    ],
    [
      "control_echo",
      1,
      0,
      3
    ],
    [
      "protected_echo",
      3,
      2,
      3
    ],
    [
      "protected_reset",
      0,
      1,
      3
    ],
    [
      "control_reset",
      0,
      2,
      3
    ],
    [
      "control_echo",
      2,
      2,
      3
    ],
    [
      "protected_reset",
      3,
      2,
      3
    ],
    [
      "control_reset",
      3,
      1,
      3
    ],
    [
      "protected_reset",
      3,
      0,
      3
    ],
    [
      "protected_reset",
      2,
      1,
      3
    ],
    [
      "protected_echo",
      2,
      0,
      3
    ],
    [
      "protected_echo",
      0,
      0,
      3
    ],
    [
      "protected_reset",
      1,
      3,
      3
    ],
    [
      "control_reset",
      2,
      1,
      3
    ],
    [
      "control_reset",
      2,
      3,
      3
    ],
    [
      "control_echo",
      2,
      3,
      3
    ],
    [
      "control_echo",
      0,
      2,
      3
    ],
    [
      "control_reset",
      1,
      2,
      3
    ],
    [
      "control_reset",
      3,
      3,
      3
    ],
    [
      "protected_reset",
      1,
      1,
      3
    ],
    [
      "protected_echo",
      1,
      1,
      3
    ],
    [
      "protected_echo",
      0,
      1,
      3
    ],
    [
      "control_echo",
      3,
      2,
      3
    ],
    [
      "protected_reset",
      0,
      0,
      3
    ],
    [
      "protected_reset",
      2,
      2,
      3
    ],
    [
      "control_reset",
      1,
      0,
      3
    ],
    [
      "control_reset",
      0,
      1,
      3
    ],
    [
      "protected_reset",
      1,
      0,
      3
    ],
    [
      "control_echo",
      2,
      0,
      3
    ],
    [
      "control_echo",
      3,
      1,
      3
    ],
    [
      "protected_reset",
      3,
      3,
      4
    ],
    [
      "control_reset",
      3,
      3,
      4
    ],
    [
      "protected_reset",
      2,
      0,
      4
    ],
    [
      "control_reset",
      3,
      0,
      4
    ],
    [
      "protected_echo",
      0,
      2,
      4
    ],
    [
      "control_echo",
      0,
      3,
      4
    ],
    [
      "protected_reset",
      0,
      0,
      4
    ],
    [
      "control_echo",
      1,
      1,
      4
    ],
    [
      "protected_echo",
      3,
      1,
      4
    ],
    [
      "control_reset",
      3,
      1,
      4
    ],
    [
      "control_echo",
      3,
      2,
      4
    ],
    [
      "control_reset",
      2,
      2,
      4
    ],
    [
      "control_reset",
      0,
      3,
      4
    ],
    [
      "control_echo",
      0,
      0,
      4
    ],
    [
      "protected_echo",
      0,
      0,
      4
    ],
    [
      "protected_echo",
      1,
      3,
      4
    ],
    [
      "control_reset",
      2,
      3,
      4
    ],
    [
      "control_reset",
      3,
      2,
      4
    ],
    [
      "control_echo",
      1,
      0,
      4
    ],
    [
      "control_reset",
      0,
      0,
      4
    ],
    [
      "control_echo",
      3,
      3,
      4
    ],
    [
      "protected_reset",
      3,
      1,
      4
    ],
    [
      "protected_echo",
      3,
      3,
      4
    ],
    [
      "control_echo",
      0,
      1,
      4
    ],
    [
      "control_echo",
      2,
      3,
      4
    ],
    [
      "control_reset",
      1,
      1,
      4
    ],
    [
      "protected_echo",
      1,
      2,
      4
    ],
    [
      "protected_echo",
      2,
      1,
      4
    ],
    [
      "control_echo",
      2,
      0,
      4
    ],
    [
      "control_reset",
      0,
      2,
      4
    ],
    [
      "control_reset",
      0,
      1,
      4
    ],
    [
      "protected_echo",
      2,
      0,
      4
    ],
    [
      "protected_reset",
      2,
      3,
      4
    ],
    [
      "protected_echo",
      3,
      2,
      4
    ],
    [
      "control_reset",
      1,
      3,
      4
    ],
    [
      "protected_reset",
      1,
      3,
      4
    ],
    [
      "protected_reset",
      1,
      1,
      4
    ],
    [
      "protected_reset",
      1,
      0,
      4
    ],
    [
      "control_echo",
      0,
      2,
      4
    ],
    [
      "protected_reset",
      2,
      1,
      4
    ],
    [
      "protected_echo",
      0,
      1,
      4
    ],
    [
      "protected_echo",
      3,
      0,
      4
    ],
    [
      "control_reset",
      1,
      2,
      4
    ],
    [
      "control_echo",
      1,
      3,
      4
    ],
    [
      "protected_reset",
      3,
      2,
      4
    ],
    [
      "control_echo",
      1,
      2,
      4
    ],
    [
      "protected_echo",
      0,
      3,
      4
    ],
    [
      "control_echo",
      3,
      0,
      4
    ],
    [
      "protected_reset",
      3,
      0,
      4
    ],
    [
      "control_echo",
      2,
      2,
      4
    ],
    [
      "control_reset",
      2,
      0,
      4
    ],
    [
      "control_echo",
      2,
      1,
      4
    ],
    [
      "control_reset",
      2,
      1,
      4
    ],
    [
      "protected_reset",
      2,
      2,
      4
    ],
    [
      "protected_reset",
      0,
      2,
      4
    ],
    [
      "protected_echo",
      2,
      3,
      4
    ],
    [
      "protected_reset",
      0,
      3,
      4
    ],
    [
      "protected_reset",
      1,
      2,
      4
    ],
    [
      "protected_echo",
      1,
      0,
      4
    ],
    [
      "protected_reset",
      0,
      1,
      4
    ],
    [
      "control_echo",
      3,
      1,
      4
    ],
    [
      "protected_echo",
      2,
      2,
      4
    ],
    [
      "protected_echo",
      1,
      1,
      4
    ],
    [
      "control_reset",
      1,
      0,
      4
    ],
    [
      "control_echo",
      1,
      1,
      5
    ],
    [
      "protected_echo",
      0,
      3,
      5
    ],
    [
      "control_echo",
      2,
      0,
      5
    ],
    [
      "protected_echo",
      1,
      2,
      5
    ],
    [
      "control_reset",
      1,
      3,
      5
    ],
    [
      "protected_echo",
      1,
      1,
      5
    ],
    [
      "control_reset",
      1,
      2,
      5
    ],
    [
      "control_echo",
      0,
      3,
      5
    ],
    [
      "protected_echo",
      2,
      3,
      5
    ],
    [
      "protected_echo",
      1,
      3,
      5
    ],
    [
      "protected_reset",
      2,
      1,
      5
    ],
    [
      "control_echo",
      0,
      2,
      5
    ],
    [
      "control_reset",
      2,
      1,
      5
    ],
    [
      "protected_reset",
      2,
      2,
      5
    ],
    [
      "protected_reset",
      1,
      2,
      5
    ],
    [
      "protected_echo",
      1,
      0,
      5
    ],
    [
      "control_echo",
      3,
      1,
      5
    ],
    [
      "protected_echo",
      3,
      2,
      5
    ],
    [
      "protected_reset",
      0,
      1,
      5
    ],
    [
      "protected_echo",
      0,
      0,
      5
    ],
    [
      "control_reset",
      3,
      3,
      5
    ],
    [
      "protected_echo",
      0,
      2,
      5
    ],
    [
      "control_reset",
      2,
      2,
      5
    ],
    [
      "control_echo",
      2,
      1,
      5
    ],
    [
      "protected_reset",
      1,
      1,
      5
    ],
    [
      "control_echo",
      3,
      3,
      5
    ],
    [
      "protected_reset",
      2,
      3,
      5
    ],
    [
      "protected_reset",
      3,
      1,
      5
    ],
    [
      "control_reset",
      2,
      3,
      5
    ],
    [
      "protected_echo",
      3,
      1,
      5
    ],
    [
      "protected_echo",
      0,
      1,
      5
    ],
    [
      "protected_echo",
      3,
      3,
      5
    ],
    [
      "control_echo",
      3,
      2,
      5
    ],
    [
      "protected_echo",
      2,
      1,
      5
    ],
    [
      "control_echo",
      1,
      2,
      5
    ],
    [
      "control_reset",
      0,
      2,
      5
    ],
    [
      "protected_reset",
      0,
      2,
      5
    ],
    [
      "control_echo",
      0,
      0,
      5
    ],
    [
      "protected_reset",
      1,
      0,
      5
    ],
    [
      "control_echo",
      1,
      3,
      5
    ],
    [
      "control_echo",
      3,
      0,
      5
    ],
    [
      "protected_reset",
      1,
      3,
      5
    ],
    [
      "protected_reset",
      3,
      2,
      5
    ],
    [
      "control_echo",
      0,
      1,
      5
    ],
    [
      "protected_reset",
      0,
      0,
      5
    ],
    [
      "protected_echo",
      3,
      0,
      5
    ],
    [
      "control_reset",
      0,
      1,
      5
    ],
    [
      "control_reset",
      3,
      1,
      5
    ],
    [
      "control_reset",
      2,
      0,
      5
    ],
    [
      "control_reset",
      1,
      0,
      5
    ],
    [
      "control_echo",
      1,
      0,
      5
    ],
    [
      "protected_reset",
      3,
      0,
      5
    ],
    [
      "control_reset",
      0,
      0,
      5
    ],
    [
      "control_echo",
      2,
      3,
      5
    ],
    [
      "control_reset",
      3,
      2,
      5
    ],
    [
      "protected_reset",
      0,
      3,
      5
    ],
    [
      "protected_echo",
      2,
      2,
      5
    ],
    [
      "protected_echo",
      2,
      0,
      5
    ],
    [
      "control_reset",
      3,
      0,
      5
    ],
    [
      "control_reset",
      0,
      3,
      5
    ],
    [
      "control_reset",
      1,
      1,
      5
    ],
    [
      "control_echo",
      2,
      2,
      5
    ],
    [
      "protected_reset",
      3,
      3,
      5
    ],
    [
      "protected_reset",
      2,
      0,
      5
    ],
    [
      "control_echo",
      0,
      2,
      6
    ],
    [
      "protected_reset",
      2,
      1,
      6
    ],
    [
      "control_reset",
      2,
      3,
      6
    ],
    [
      "control_reset",
      3,
      2,
      6
    ],
    [
      "control_echo",
      2,
      3,
      6
    ],
    [
      "control_echo",
      3,
      3,
      6
    ],
    [
      "protected_reset",
      1,
      1,
      6
    ],
    [
      "control_reset",
      2,
      0,
      6
    ],
    [
      "control_reset",
      0,
      2,
      6
    ],
    [
      "protected_echo",
      0,
      3,
      6
    ],
    [
      "protected_echo",
      1,
      2,
      6
    ],
    [
      "control_reset",
      3,
      3,
      6
    ],
    [
      "protected_echo",
      3,
      3,
      6
    ],
    [
      "control_reset",
      1,
      1,
      6
    ],
    [
      "protected_echo",
      1,
      0,
      6
    ],
    [
      "control_echo",
      3,
      1,
      6
    ],
    [
      "control_echo",
      1,
      2,
      6
    ],
    [
      "control_reset",
      1,
      3,
      6
    ],
    [
      "control_reset",
      3,
      1,
      6
    ],
    [
      "protected_reset",
      0,
      2,
      6
    ],
    [
      "control_reset",
      3,
      0,
      6
    ],
    [
      "protected_reset",
      2,
      2,
      6
    ],
    [
      "protected_echo",
      2,
      3,
      6
    ],
    [
      "control_echo",
      2,
      0,
      6
    ],
    [
      "control_reset",
      0,
      0,
      6
    ],
    [
      "control_echo",
      1,
      0,
      6
    ],
    [
      "control_echo",
      3,
      0,
      6
    ],
    [
      "protected_echo",
      1,
      3,
      6
    ],
    [
      "control_echo",
      0,
      3,
      6
    ],
    [
      "protected_echo",
      2,
      0,
      6
    ],
    [
      "protected_echo",
      1,
      1,
      6
    ],
    [
      "control_echo",
      1,
      3,
      6
    ],
    [
      "control_echo",
      0,
      0,
      6
    ],
    [
      "protected_echo",
      2,
      2,
      6
    ],
    [
      "protected_reset",
      1,
      0,
      6
    ],
    [
      "protected_reset",
      2,
      0,
      6
    ],
    [
      "control_reset",
      0,
      3,
      6
    ],
    [
      "protected_echo",
      0,
      0,
      6
    ],
    [
      "protected_reset",
      3,
      0,
      6
    ],
    [
      "protected_echo",
      3,
      1,
      6
    ],
    [
      "protected_reset",
      1,
      3,
      6
    ],
    [
      "control_echo",
      3,
      2,
      6
    ],
    [
      "protected_echo",
      0,
      2,
      6
    ],
    [
      "protected_reset",
      0,
      3,
      6
    ],
    [
      "control_reset",
      1,
      0,
      6
    ],
    [
      "protected_echo",
      2,
      1,
      6
    ],
    [
      "protected_echo",
      3,
      2,
      6
    ],
    [
      "control_echo",
      2,
      2,
      6
    ],
    [
      "control_reset",
      1,
      2,
      6
    ],
    [
      "protected_echo",
      3,
      0,
      6
    ],
    [
      "protected_reset",
      3,
      1,
      6
    ],
    [
      "control_echo",
      0,
      1,
      6
    ],
    [
      "protected_echo",
      0,
      1,
      6
    ],
    [
      "protected_reset",
      3,
      3,
      6
    ],
    [
      "control_reset",
      0,
      1,
      6
    ],
    [
      "protected_reset",
      3,
      2,
      6
    ],
    [
      "control_echo",
      2,
      1,
      6
    ],
    [
      "protected_reset",
      0,
      0,
      6
    ],
    [
      "control_reset",
      2,
      2,
      6
    ],
    [
      "protected_reset",
      1,
      2,
      6
    ],
    [
      "protected_reset",
      2,
      3,
      6
    ],
    [
      "control_reset",
      2,
      1,
      6
    ],
    [
      "protected_reset",
      0,
      1,
      6
    ],
    [
      "control_echo",
      1,
      1,
      6
    ],
    [
      "protected_reset",
      3,
      1,
      7
    ],
    [
      "protected_reset",
      1,
      2,
      7
    ],
    [
      "protected_echo",
      1,
      3,
      7
    ],
    [
      "protected_echo",
      1,
      2,
      7
    ],
    [
      "protected_reset",
      2,
      2,
      7
    ],
    [
      "control_reset",
      1,
      3,
      7
    ],
    [
      "protected_echo",
      2,
      2,
      7
    ],
    [
      "protected_reset",
      2,
      1,
      7
    ],
    [
      "control_reset",
      2,
      2,
      7
    ],
    [
      "protected_reset",
      0,
      1,
      7
    ],
    [
      "control_echo",
      0,
      3,
      7
    ],
    [
      "control_reset",
      2,
      0,
      7
    ],
    [
      "protected_echo",
      3,
      0,
      7
    ],
    [
      "control_echo",
      3,
      3,
      7
    ],
    [
      "protected_reset",
      0,
      3,
      7
    ],
    [
      "control_reset",
      3,
      0,
      7
    ],
    [
      "protected_echo",
      0,
      1,
      7
    ],
    [
      "control_reset",
      0,
      0,
      7
    ],
    [
      "protected_reset",
      0,
      2,
      7
    ],
    [
      "control_echo",
      2,
      0,
      7
    ],
    [
      "control_echo",
      1,
      2,
      7
    ],
    [
      "protected_reset",
      3,
      3,
      7
    ],
    [
      "control_echo",
      3,
      0,
      7
    ],
    [
      "control_reset",
      1,
      0,
      7
    ],
    [
      "control_echo",
      0,
      0,
      7
    ],
    [
      "protected_echo",
      2,
      1,
      7
    ],
    [
      "protected_reset",
      1,
      1,
      7
    ],
    [
      "protected_echo",
      2,
      3,
      7
    ],
    [
      "protected_echo",
      1,
      1,
      7
    ],
    [
      "protected_echo",
      3,
      3,
      7
    ],
    [
      "control_echo",
      0,
      2,
      7
    ],
    [
      "control_reset",
      1,
      1,
      7
    ],
    [
      "control_echo",
      2,
      1,
      7
    ],
    [
      "control_echo",
      1,
      0,
      7
    ],
    [
      "protected_echo",
      3,
      2,
      7
    ],
    [
      "protected_echo",
      0,
      2,
      7
    ],
    [
      "control_reset",
      0,
      2,
      7
    ],
    [
      "protected_reset",
      2,
      0,
      7
    ],
    [
      "control_echo",
      1,
      3,
      7
    ],
    [
      "control_reset",
      3,
      3,
      7
    ],
    [
      "protected_echo",
      2,
      0,
      7
    ],
    [
      "control_echo",
      0,
      1,
      7
    ],
    [
      "protected_echo",
      0,
      0,
      7
    ],
    [
      "control_echo",
      3,
      2,
      7
    ],
    [
      "protected_reset",
      1,
      3,
      7
    ],
    [
      "control_reset",
      2,
      3,
      7
    ],
    [
      "protected_reset",
      3,
      0,
      7
    ],
    [
      "protected_reset",
      1,
      0,
      7
    ],
    [
      "protected_echo",
      3,
      1,
      7
    ],
    [
      "control_reset",
      0,
      1,
      7
    ],
    [
      "control_reset",
      2,
      1,
      7
    ],
    [
      "protected_echo",
      0,
      3,
      7
    ],
    [
      "protected_reset",
      0,
      0,
      7
    ],
    [
      "control_reset",
      3,
      2,
      7
    ],
    [
      "control_echo",
      3,
      1,
      7
    ],
    [
      "control_echo",
      1,
      1,
      7
    ],
    [
      "control_echo",
      2,
      3,
      7
    ],
    [
      "control_echo",
      2,
      2,
      7
    ],
    [
      "protected_echo",
      1,
      0,
      7
    ],
    [
      "control_reset",
      0,
      3,
      7
    ],
    [
      "protected_reset",
      2,
      3,
      7
    ],
    [
      "control_reset",
      1,
      2,
      7
    ],
    [
      "protected_reset",
      3,
      2,
      7
    ],
    [
      "control_reset",
      3,
      1,
      7
    ]
  ],
  "seed": 202609180701,
  "mask_label_ignored_in_echo": true
}


==> anc/data/two_qubit/live/manifest.json <==
{
  "created_utc": "2026-09-18T12:12:08.380238+00:00",
  "backend": "ibm_kingston",
  "physical_qubits": [
    49,
    50
  ],
  "CZ_per_shot": 4,
  "depth": 32,
  "shots_per_row": 128,
  "parameter_rows": 512,
  "shots_per_setting": 16384,
  "total_shots": 65536,
  "checks": {
    "contexts_checked": 64,
    "maximum_probability_error": 7.771561172376096e-16,
    "ideal_correlations": {
      "protected_reset": 0.24999999999999967,
      "control_reset": 2.7755575615628914e-17,
      "protected_echo": 1.0,
      "control_echo": 1.0
    },
    "native_sampler_echo_rows_checked": 8,
    "physical_qubits": [
      49,
      50
    ],
    "measured_physical_qubit": 50
  },
  "free_seconds_before": 537,
  "simultaneous_95_Hoeffding_halfwidth": 0.02489032048040785,
  "ideal_predictions": {
    "protected_reset": 0.25,
    "control_reset": 0,
    "protected_echo": 1,
    "control_echo": 1
  },
  "protected_ideal_theorem_bound": 0.2,
  "echo_quality_threshold": 0.9,
  "sampler_options": {
    "max_execution_time": 60,
    "execution": {
      "init_qubits": true,
      "rep_delay": 0.00025
    },
    "dynamical_decoupling": {
      "enable": false
    },
    "twirling": {
      "enable_gates": false,
      "enable_measure": false
    },
    "environment": {
      "job_tags": [
        "[local job tag omitted]"
      ]
    }
  },
  "duration_estimate": {
    "circuit_seconds": 2.772e-06,
    "rep_delay_seconds": 0.00025,
    "total_without_service_overhead_seconds": 16.565665792
  },
  "hashes": {
    "run.py": "ff3530349ffe1bdb8181fe009cb3202f36606ed176a2f92f0f8bf0197aea6fdb",
    "ANALYSIS_PLAN.md": "0a9331ac3d7db834080fbe70f7f83f2b1e0fe34a423edfff0fbd270475eb48f9",
    "live/circuit.qpy": "f1da5a2b5b0a956a38ad08433717c22477807077ae4bcb454233fac1d96a7d39",
    "live/compact.qpy": "829e34aeb3a64c44b0ede2eedb0dd757411e194b0629c35090ae119685f0d01f",
    "live/contexts.json": "21165257660f1a5bb28b553fbdf89b0e13b4638e804b624b03dd7d6e9796c009",
    "live/calibration.json": "3e8fcfda02c2df55242b3cade44ddd8060f9ec80131573fa0126b7c989e52d1d",
    "../two_qubit_overlap.py": "0c419cf9382861fe4b80660d07293cb70006077dacd9381311c7665450cd2e47",
    "../sl2/run.py": "9864188aa136109e7cc241c060b59b722eabd9bdfea342e5aa9b833b9626bf38"
  },
  "scope": "Illustrative two-qubit instance; not a spatial memory or universal theorem certification."
}


==> anc/data/two_qubit/live/presubmit_calibration.json <==
{
  "captured_utc": "2026-09-18T12:13:37.030118+00:00",
  "qubits": [
    {
      "qubit": 49,
      "T1_seconds": 0.00026915037797376455,
      "T2_seconds": 9.391873792546341e-05,
      "readout_error": 0.0048828125
    },
    {
      "qubit": 50,
      "T1_seconds": 0.00028080690936932613,
      "T2_seconds": 0.0002485262802284707,
      "readout_error": 0.002685546875
    }
  ],
  "CZ_by_occurrence": [
    {
      "qubits": [
        49,
        50
      ],
      "error": 0.0014754148030736436,
      "duration_seconds": 6.8e-08
    },
    {
      "qubits": [
        49,
        50
      ],
      "error": 0.0014754148030736436,
      "duration_seconds": 6.8e-08
    },
    {
      "qubits": [
        49,
        50
      ],
      "error": 0.0014754148030736436,
      "duration_seconds": 6.8e-08
    },
    {
      "qubits": [
        49,
        50
      ],
      "error": 0.0014754148030736436,
      "duration_seconds": 6.8e-08
    }
  ],
  "scope": "Calibration screening, not a certified observable error bound."
}


==> anc/data/two_qubit/live/recount.json <==
{
  "source": "SEPARATE_RECOUNT_OF_SAVED_IBM_DATA_NO_QISKIT",
  "all_hashes_match": true,
  "all_65536_shots_retained": true,
  "full_balanced_grid_verified": true,
  "halfwidth": 0.02489032048040785,
  "settings": {
    "control_echo": {
      "same": 16028,
      "different": 356,
      "correlation": 0.95654296875,
      "simultaneous_95_interval": [
        0.9316526482695922,
        0.9814332892304078
      ]
    },
    "control_reset": {
      "same": 8164,
      "different": 8220,
      "correlation": -0.00341796875,
      "simultaneous_95_interval": [
        -0.02830828923040785,
        0.02147235173040785
      ]
    },
    "protected_echo": {
      "same": 16061,
      "different": 323,
      "correlation": 0.9605712890625,
      "simultaneous_95_interval": [
        0.9356809685820922,
        0.9854616095429078
      ]
    },
    "protected_reset": {
      "same": 10299,
      "different": 6085,
      "correlation": 0.2572021484375,
      "simultaneous_95_interval": [
        0.23231182795709215,
        0.28209246891790785
      ]
    }
  },
  "recount_source_sha256": "e0bb024fe5413858233d2c5c0e1f181524f372081a9be86f4582052ca9cb4b0e"
}


==> anc/data/two_qubit/live/result_metadata.json <==
{
  "result": {
    "execution": {
      "execution_spans": "ExecutionSpans([DoubleSliceSpan(<start='2026-09-18 12:13:42', stop='2026-09-18 12:14:00', size=65536>)])"
    },
    "version": 2
  },
  "pub": {
    "circuit_metadata": {}
  }
}


==> anc/data/two_qubit/live/results.json <==
{
  "checked_utc": "2026-09-18T12:14:05.204676+00:00",
  "job_id": "damilsf8gn2s739lg7j0",
  "status": "DONE",
  "metrics": {
    "caller": "qiskit_ibm_runtime~sampler.py",
    "qiskit_version": "qiskit_ibm_runtime-0.49.0,qiskit-2.5.2*,qiskit_aer-0.17.2",
    "timestamps": {
      "created": "2026-09-18T12:13:37.830319Z",
      "finished": "2026-09-18T12:14:04.292417Z",
      "running": "2026-09-18T12:13:39.04874Z"
    },
    "usage": {
      "qpu_charge_time_seconds": 20,
      "status": "complete"
    },
    "circuits_execution_time_ns": 17153917440
  },
  "source": "ACTUAL_IBM_HARDWARE_DATA",
  "settings": {
    "protected_reset": {
      "shots": 16384,
      "correlation": 0.2572021484375,
      "simultaneous_95_interval": [
        0.23231182795709215,
        0.28209246891790785
      ],
      "B_changed_fraction": 0.37139892578125,
      "ideal": 0.25,
      "ideal_inside_interval": true
    },
    "control_reset": {
      "shots": 16384,
      "correlation": -0.00341796875,
      "simultaneous_95_interval": [
        -0.02830828923040785,
        0.02147235173040785
      ],
      "B_changed_fraction": 0.501708984375,
      "ideal": 0,
      "ideal_inside_interval": true
    },
    "protected_echo": {
      "shots": 16384,
      "correlation": 0.9605712890625,
      "simultaneous_95_interval": [
        0.9356809685820922,
        0.9854616095429078
      ],
      "B_changed_fraction": 0.01971435546875,
      "ideal": 1,
      "ideal_inside_interval": false
    },
    "control_echo": {
      "shots": 16384,
      "correlation": 0.95654296875,
      "simultaneous_95_interval": [
        0.9316526482695922,
        0.9814332892304078
      ],
      "B_changed_fraction": 0.021728515625,
      "ideal": 1,
      "ideal_inside_interval": false
    }
  },
  "protected_benchmark_comparison": "resolved_above",
  "resolved_protected_control_contrast": true,
  "both_echo_quality_checks_pass": true,
  "postselection": false,
  "error_mitigation": false,
  "raw_sha256": "f149fc6149a2cc67a94e950d27467fd18dc7f4dfb05840cb6d9ee12b361e4b59",
  "free_seconds_after": 517,
  "scope": "Illustrative two-qubit instance; not a spatial memory or universal theorem certification."
}


==> anc/data/two_qubit/live/status.json <==
{
  "checked_utc": "2026-09-18T12:14:05.204676+00:00",
  "job_id": "damilsf8gn2s739lg7j0",
  "status": "DONE",
  "metrics": {
    "caller": "qiskit_ibm_runtime~sampler.py",
    "qiskit_version": "qiskit_ibm_runtime-0.49.0,qiskit-2.5.2*,qiskit_aer-0.17.2",
    "timestamps": {
      "created": "2026-09-18T12:13:37.830319Z",
      "finished": "2026-09-18T12:14:04.292417Z",
      "running": "2026-09-18T12:13:39.04874Z"
    },
    "usage": {
      "qpu_charge_time_seconds": 20,
      "status": "complete"
    },
    "circuits_execution_time_ns": 17153917440
  }
}


==> anc/data/two_qubit/live/submission.json <==
{
  "created_utc": "2026-09-18T12:13:37.030392+00:00",
  "backend": "ibm_kingston",
  "total_shots": 65536,
  "manifest_sha256": "1347081cb989c69d48de8b5e10069ba77aeda3e660f533803523ca5d70aaebcb",
  "free_seconds_before": 537,
  "execution_cap_seconds": 60,
  "automatic_retry": false,
  "job_id": "damilsf8gn2s739lg7j0",
  "submitted_utc": "2026-09-18T12:13:37.842698+00:00"
}


==> anc/data/two_qubit/live/submission_intent.json <==
{
  "created_utc": "2026-09-18T12:13:37.030392+00:00",
  "backend": "ibm_kingston",
  "total_shots": 65536,
  "manifest_sha256": "1347081cb989c69d48de8b5e10069ba77aeda3e660f533803523ca5d70aaebcb",
  "free_seconds_before": 537,
  "execution_cap_seconds": 60,
  "automatic_retry": false
}

==> anc/data/two_qubit/recount.py <==
"""Recount saved IBM bitstrings without the runner, Qiskit, or network access."""
from collections import Counter
import hashlib
import json
import math
from pathlib import Path
import numpy as np

HERE = Path(__file__).resolve().parent
LIVE = HERE / "live"
manifest = json.loads((LIVE / "manifest.json").read_text())
submission = json.loads((LIVE / "submission.json").read_text())
results = json.loads((LIVE / "results.json").read_text())
rows = json.loads((LIVE / "contexts.json").read_text())["rows"]
raw = np.load(LIVE / "raw_outcomes.npy", allow_pickle=False)
digest = lambda p: hashlib.sha256(p.read_bytes()).hexdigest()
assert digest(LIVE / "manifest.json") == submission["manifest_sha256"]
assert digest(LIVE / "raw_outcomes.npy") == results["raw_sha256"]
for filename, sha in manifest["hashes"].items():
    assert digest(HERE / filename) == sha
assert raw.shape == (512,128) and set(np.unique(raw)) <= {0,1}
counts = {}
for (setting, initial, mask, block), outcomes in zip(rows,raw):
    record = counts.setdefault(setting,{"same":0,"different":0,"contexts":Counter()})
    initial_b = initial // 2
    record["same"] += sum(int(bit) == initial_b for bit in outcomes)
    record["different"] += sum(int(bit) != initial_b for bit in outcomes)
    record["contexts"][(initial,mask,block)] += 1
h = math.sqrt(2*math.log(160)/16384)
summary = {}
for setting, record in counts.items():
    assert record["contexts"] == {(i,m,b):1 for i in range(4) for m in range(4) for b in range(8)}
    n = record["same"]+record["different"]
    assert n == 16384
    mean = (record["same"]-record["different"])/n
    interval = [max(-1,mean-h),min(1,mean+h)]
    assert mean == results["settings"][setting]["correlation"]
    np.testing.assert_allclose(interval,results["settings"][setting]["simultaneous_95_interval"],atol=1e-15)
    summary[setting] = {"same":record["same"],"different":record["different"],
                        "correlation":mean,"simultaneous_95_interval":interval}
report = {"source":"SEPARATE_RECOUNT_OF_SAVED_IBM_DATA_NO_QISKIT",
          "all_hashes_match":True,"all_65536_shots_retained":True,
          "full_balanced_grid_verified":True,"halfwidth":h,"settings":summary,
          "recount_source_sha256":digest(Path(__file__))}
(LIVE / "recount.json").write_text(json.dumps(report,indent=2)+"\n")
print(json.dumps(report,indent=2))


==> anc/data/two_qubit/run.py <==
"""One guarded IBM Open Plan run of the two-qubit overlap example."""
import argparse
from collections import Counter
import importlib.util
import json
import math
from pathlib import Path
import sys
import numpy as np
from qiskit import qpy, transpile
from qiskit.quantum_info import Statevector, Pauli

HERE = Path(__file__).resolve().parent
ROOT = HERE.parents[2]
LIVE = HERE / "live"
SHOTS = 128
BLOCKS = 8
CAP = 60
SETTINGS = ("protected_reset", "control_reset", "protected_echo", "control_echo")

# Reuse the previously audited account, calibration and serialization helpers.
helper_path = HERE.parent / "sl2/run.py"
spec = importlib.util.spec_from_file_location("sl2_shared_io", helper_path)
shared = importlib.util.module_from_spec(spec)
spec.loader.exec_module(shared)
save, digest, now = shared.save, shared.digest, shared.now
sys.path.insert(0, str(HERE.parent))
from two_qubit_overlap import template
sys.path.insert(0, str(ROOT / "experiments/boundary_memory_qpu"))
from static_adapt import restricted_target, embed


def schedule():
    rng = np.random.default_rng(202609180701)
    rows = []
    for block in range(BLOCKS):
        group = [(s, i, mask, block) for s in SETTINGS for i in range(4) for mask in range(4)]
        rng.shuffle(group)
        rows.extend(group)
    for s in SETTINGS:
        assert Counter((i, m) for a,i,m,b in rows if a == s) == {
            (i,m): BLOCKS for i in range(4) for m in range(4)}
    return rows


def bindings(q, rows):
    data = []
    for setting, initial, label, block in rows:
        mask = label if setting.endswith("reset") else 0
        d = {"theta": math.pi/6 if setting.startswith("protected") else math.pi/4,
             "initial[0]": math.pi*(initial & 1),
             "initial[1]": math.pi*((initial >> 1) & 1),
             "bath[0]": math.pi*(mask & 1), "bath[1]": math.pi*((mask >> 1) & 1)}
        data.append([d[p.name] for p in q.parameters])
    return np.array(data)


def expected(row):
    setting, initial, mask, block = row
    theta = math.pi/6 if setting.startswith("protected") else math.pi/4
    if setting.endswith("echo"):
        mask = 0
    h = math.cos(theta)*Pauli("ZI").to_matrix()+math.sin(theta)*Pauli("XX").to_matrix()
    p = np.eye(4, dtype=complex)
    if mask & 1:
        p = Pauli("IX").to_matrix() @ p
    if mask & 2:
        p = Pauli("IZ").to_matrix() @ p
    out = h @ p @ h[:, initial]
    probabilities = np.abs(out)**2
    return np.array([probabilities[:2].sum(), probabilities[2:].sum()])


def validate(q):
    small, physical = shared.compact(q)
    assert small.num_qubits == 2 and small.num_clbits == 1
    assert q.count_ops().get("cz",0) == 4
    measured = shared.measurements(small)
    assert len(measured) == 1 and measured[0][1] == 0
    bit = measured[0][0]
    body = small.remove_final_measurements(inplace=False)
    rows = [(s,i,m,0) for s in SETTINGS for i in range(4) for m in range(4)]
    max_error = 0.0
    predictions = {s:0.0 for s in SETTINGS}
    for row, values in zip(rows, bindings(body,rows)):
        probabilities = Statevector.from_instruction(body.assign_parameters(values)).probabilities()
        got = np.array([sum(p for j,p in enumerate(probabilities) if (j >> bit)&1 == b)
                        for b in range(2)])
        want = expected(row)
        np.testing.assert_allclose(got,want,atol=2e-13)
        max_error = max(max_error,float(np.max(np.abs(got-want))))
        predictions[row[0]] += (-1)**((row[1] >> 1)&1)*(got[0]-got[1])/16
    for name, value in zip(SETTINGS,(.25,0.,1.,1.)):
        assert abs(predictions[name]-value) < 1e-13
    # Exercise returned register names, parameter rows and bitstring decoder.
    from qiskit_aer.primitives import SamplerV2 as LocalSampler
    echo_rows = [(s,i,0,0) for s in SETTINGS[2:] for i in range(4)]
    result = LocalSampler(default_shots=8,seed=20260918).run(
        [(small,bindings(small,echo_rows),8)]).result()[0].data.c
    for index,row in enumerate(echo_rows):
        bits = result.get_bitstrings(loc=index)
        assert len(bits) == 8 and all(int(b,2) == ((row[1] >> 1)&1) for b in bits)
    return {"contexts_checked":len(rows),"maximum_probability_error":max_error,
            "ideal_correlations":predictions,"native_sampler_echo_rows_checked":8,
            "physical_qubits":physical,"measured_physical_qubit":physical[bit]}


def choose_pair(backend):
    candidates = []
    for edge, prop in backend.target["cz"].items():
        if prop.error is None or prop.error > .003:
            continue
        for a,b in (edge,edge[::-1]):
            qp = [backend.qubit_properties(i) for i in (a,b)]
            ro = [backend.target["measure"][(i,)].error for i in (a,b)]
            if any(x.t1 is None or x.t2 is None or x.t1 < 75e-6 or x.t2 < 50e-6 for x in qp):
                continue
            if any(x is None or x > .02 for x in ro):
                continue
            score = 4*prop.error+ro[1]+.25*ro[0]
            candidates.append((score,a,b))
    if not candidates:
        raise RuntimeError("No calibrated adjacent pair passes the fixed screen")
    _, a,b = min(candidates)
    return [a,b]


def prepare():
    LIVE.mkdir(exist_ok=True)
    if (LIVE / "submission_intent.json").exists():
        raise RuntimeError("Submission already attempted; refusing overwrite")
    service = shared.service()
    backend = service.backend("ibm_kingston",use_fractional_gates=False)
    if backend.configuration().simulator or not backend.status().operational:
        raise RuntimeError("An operational hardware backend is required")
    free = service.usage().get("usage_remaining_seconds")
    assert free is not None and free >= CAP
    pair = choose_pair(backend)
    target = restricted_target(backend,pair)
    local = transpile(template(),target=target,initial_layout=[0,1],
                      optimization_level=3,seed_transpiler=20260918)
    q = embed(local,pair,backend.num_qubits)
    checks = validate(q)
    cal = shared.calibration(backend,q)
    rows = schedule()
    bound = local.assign_parameters(bindings(local,[rows[0]])[0])
    duration = bound.estimate_duration(target,unit="s")
    rep_delay = backend.default_rep_delay
    total_time = (duration+rep_delay)*len(rows)*SHOTS
    assert total_time < 30
    for filename,circuit in (("compact.qpy",local),("circuit.qpy",q)):
        with (LIVE / filename).open("wb") as stream:
            qpy.dump(circuit,stream)
    save(LIVE / "contexts.json",{"columns":["setting","initial","mask_label","block"],
         "rows":rows,"seed":202609180701,"mask_label_ignored_in_echo":True})
    save(LIVE / "calibration.json",cal)
    options = {"max_execution_time":CAP,
               "execution":{"init_qubits":True,"rep_delay":rep_delay},
               "dynamical_decoupling":{"enable":False},
               "twirling":{"enable_gates":False,"enable_measure":False},
               "environment":{"job_tags":["two-qubit-overlap-20260918"]}}
    n = BLOCKS*16*SHOTS
    files = ["run.py","ANALYSIS_PLAN.md","live/circuit.qpy","live/compact.qpy",
             "live/contexts.json","live/calibration.json",
             "../two_qubit_overlap.py","../sl2/run.py"]
    manifest = {"created_utc":now(),"backend":backend.name,"physical_qubits":pair,
        "CZ_per_shot":int(q.count_ops()["cz"]),"depth":local.depth(),
        "shots_per_row":SHOTS,"parameter_rows":len(rows),"shots_per_setting":n,
        "total_shots":len(rows)*SHOTS,"checks":checks,"free_seconds_before":free,
        "simultaneous_95_Hoeffding_halfwidth":math.sqrt(2*math.log(160)/n),
        "ideal_predictions":dict(zip(SETTINGS,(.25,0,1,1))),
        "protected_ideal_theorem_bound":.2,"echo_quality_threshold":.9,
        "sampler_options":options,
        "duration_estimate":{"circuit_seconds":duration,"rep_delay_seconds":rep_delay,
                              "total_without_service_overhead_seconds":total_time},
        "hashes":{f:digest(HERE/f) for f in files},
        "scope":"Illustrative two-qubit instance; not a spatial memory or universal theorem certification."}
    save(LIVE / "manifest.json",manifest)
    print(json.dumps({k:v for k,v in manifest.items() if k not in ("hashes","sampler_options")},indent=2))


def bundle():
    m = json.loads((LIVE / "manifest.json").read_text())
    for filename, sha in m["hashes"].items():
        assert digest(HERE/filename) == sha, "Frozen artifact changed: "+filename
    with (LIVE / "circuit.qpy").open("rb") as stream:
        q = qpy.load(stream)[0]
    rows = json.loads((LIVE / "contexts.json").read_text())["rows"]
    assert rows == [list(r) for r in schedule()]
    return m,q,rows


def submit():
    from qiskit_ibm_runtime import SamplerV2
    m,q,rows = bundle()
    assert m["sampler_options"]["max_execution_time"] == CAP == 60
    assert m["total_shots"] == len(rows)*SHOTS == 65536
    assert m["shots_per_row"] == SHOTS
    if (LIVE / "submission_intent.json").exists():
        raise RuntimeError("Existing intent; reconcile without automatic resubmission")
    service = shared.service()
    backend = service.backend(m["backend"],use_fractional_gates=False)
    if backend.configuration().simulator or not backend.status().operational:
        raise RuntimeError("Hardware backend is unavailable")
    free = service.usage().get("usage_remaining_seconds")
    assert free is not None and free >= CAP
    save(LIVE / "presubmit_calibration.json",shared.calibration(backend,q))
    intent = {"created_utc":now(),"backend":backend.name,"total_shots":m["total_shots"],
              "manifest_sha256":digest(LIVE/"manifest.json"),"free_seconds_before":free,
              "execution_cap_seconds":CAP,"automatic_retry":False}
    with (LIVE / "submission_intent.json").open("x") as stream:
        json.dump(intent,stream,indent=2)
    job = SamplerV2(mode=backend,options=m["sampler_options"]).run([(q,bindings(q,rows),SHOTS)])
    record = {**intent,"job_id":job.job_id(),"submitted_utc":now()}
    save(LIVE / "submission.json",record)
    print(json.dumps(record,indent=2))


def analyse(raw,rows,m):
    assert raw.shape == (len(rows),SHOTS) and np.isin(raw,[0,1]).all()
    contexts = np.array([r[1] for r in rows],dtype=int)
    scores = (1-2*((contexts >> 1)&1))[:,None]*(1-2*raw.astype(np.int16))
    h = m["simultaneous_95_Hoeffding_halfwidth"]
    stats = {}
    for name in SETTINGS:
        selected = np.array([r[0] == name for r in rows])
        x = scores[selected]
        assert x.size == m["shots_per_setting"]
        value = float(x.mean())
        interval = [max(-1.,value-h),min(1.,value+h)]
        stats[name] = {"shots":int(x.size),"correlation":value,"simultaneous_95_interval":interval,
                       "B_changed_fraction":float((x == -1).mean()),
                       "ideal":m["ideal_predictions"][name],
                       "ideal_inside_interval":interval[0] <= m["ideal_predictions"][name] <= interval[1]}
    p = stats["protected_reset"]["simultaneous_95_interval"]
    c = stats["control_reset"]["simultaneous_95_interval"]
    return {"settings":stats,
            "protected_benchmark_comparison":("resolved_above" if p[0]>.2 else
                "discordant_below" if p[1]<.2 else "inconclusive"),
            "resolved_protected_control_contrast":p[0]>c[1],
            "both_echo_quality_checks_pass":all(stats[name]["simultaneous_95_interval"][0]>.9
                                                 for name in SETTINGS[2:]),
            "postselection":False,"error_mitigation":False}


def collect():
    m,q,rows = bundle()
    record = json.loads((LIVE / "submission.json").read_text())
    service = shared.service()
    job = service.job(record["job_id"])
    status = job.status()
    state = {"checked_utc":now(),"job_id":job.job_id(),"status":status,"metrics":job.metrics()}
    save(LIVE / "status.json",state)
    if status != "DONE":
        if status in ("ERROR","CANCELLED"):
            state["message"] = job.error_message()
            save(LIVE / "failure.json",state)
        print(json.dumps(state,indent=2,default=str))
        return
    if (LIVE / "results.json").exists():
        print((LIVE / "results.json").read_text())
        return
    result = job.result()
    pub = result[0]
    save(LIVE / "result_metadata.json",{"result":result.metadata,"pub":pub.metadata})
    raw = np.array([[int(b,2) for b in pub.data.c.get_bitstrings(loc=i)] for i in range(len(rows))],
                   dtype=np.uint8)
    np.save(LIVE / "raw_outcomes.npy",raw)
    report = {**state,"source":"ACTUAL_IBM_HARDWARE_DATA",**analyse(raw,rows,m),
              "raw_sha256":digest(LIVE / "raw_outcomes.npy"),
              "free_seconds_after":service.usage().get("usage_remaining_seconds"),"scope":m["scope"]}
    save(LIVE / "results.json",report)
    print(json.dumps(report,indent=2,default=str))


def check():
    q = transpile(template(),basis_gates=["rz","sx","x","cz"],optimization_level=3,
                  seed_transpiler=20260918)
    result = validate(q)
    rows = schedule()
    raw = np.zeros((len(rows),SHOTS),dtype=np.uint8)
    for index,row in enumerate(rows):
        # A synthetic dataset with exactly the declared ideal aggregate scores.
        minus = 48 if row[0] == "protected_reset" else 64 if row[0] == "control_reset" else 0
        initial_b = (row[1] >> 1)&1
        raw[index,:] = initial_b
        raw[index,:minus] = initial_b ^ 1
    mock = {"shots_per_setting":16384,"simultaneous_95_Hoeffding_halfwidth":math.sqrt(2*math.log(160)/16384),
            "ideal_predictions":dict(zip(SETTINGS,(.25,0.,1.,1.)))}
    analysis = analyse(raw,rows,mock)
    assert analysis["protected_benchmark_comparison"] == "resolved_above"
    assert analysis["resolved_protected_control_contrast"] and analysis["both_echo_quality_checks_pass"]
    for name in SETTINGS:
        assert analysis["settings"][name]["correlation"] == mock["ideal_predictions"][name]
    result["synthetic_analysis_check"] = "PASS; simulated data, not hardware"
    print(json.dumps(result,indent=2))


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("command",choices=("check","prepare","submit","collect"))
    {"check":check,"prepare":prepare,"submit":submit,"collect":collect}[parser.parse_args().command]()


if __name__ == "__main__":
    try:
        main()
    except Exception as exc:
        print(json.dumps({"error_type":type(exc).__name__,"action_stopped":True,"automatic_retry":False}))
        raise SystemExit(1)


==> anc/data/two_qubit/validation.json <==
{
  "purpose": "OFFLINE_GENERAL_INEQUALITY_INSTANCE_NOT_SPATIAL_CHAIN",
  "qubits": 2,
  "ancillas": 0,
  "boundary_reset": "uniform_four_Pauli_masks_on_A",
  "CZ_per_echo": 4,
  "native_basis_depth": 31,
  "native_basis_operations": {
    "rz": 19,
    "sx": 12,
    "cz": 4,
    "barrier": 2,
    "x": 2,
    "measure": 1
  },
  "cases": [
    {
      "lambda": 0.125,
      "theta": 0.36136712390670783,
      "v": 1.0,
      "w": 0.875,
      "b_squared": 0.12500000000000003,
      "theorem_bound": 0.48611111111111116,
      "ideal_correlation": 0.49218749999999917,
      "normalized_theorem_bound": 0.5555555555555556,
      "normalized_ideal_correlation": 0.562499999999999,
      "normalized_exposed_control": 2.9054028875327445e-32,
      "gate_matrix_max_error": 3.3306690738754696e-16
    },
    {
      "lambda": 0.25,
      "theta": 0.5235987755982988,
      "v": 1.0,
      "w": 0.7500000000000001,
      "b_squared": 0.24999999999999994,
      "theorem_bound": 0.15000000000000002,
      "ideal_correlation": 0.1874999999999998,
      "normalized_theorem_bound": 0.2,
      "normalized_ideal_correlation": 0.2499999999999997,
      "normalized_exposed_control": 3.145685575832485e-32,
      "gate_matrix_max_error": 3.3306690738754696e-16
    }
  ],
  "all_16_input_and_mask_contexts_checked_for_each_of_3_angles": true,
  "hardware_compilation_scope": "Native basis only; no live calibration/layout check",
  "submitted": false,
  "source_sha256": "0c419cf9382861fe4b80660d07293cb70006077dacd9381311c7665450cd2e47"
}


==> anc/data/two_qubit_overlap.py <==
"""Exact two-qubit instance of the general readout-overlap inequality.

Offline construction/check only: does not connect to IBM or submit a job.
This is not an implementation of the SL2/SL3 spatial matrix-product model.
"""
from pathlib import Path
import json
import math
import hashlib
import numpy as np
from qiskit import QuantumCircuit, qpy, transpile
from qiskit.circuit import Parameter, ParameterVector
from qiskit.quantum_info import Operator, Pauli

HERE = Path(__file__).resolve().parent / "two_qubit"


def conserving_gate(theta):
    # Qubit0=A (reset), qubit1=B (readout). V=cos(theta)Z_B+sin(theta)X_A X_B.
    # V=exp(-i theta X_A Y_B) Z_B. The first instruction acts first.
    q = QuantumCircuit(2, name="conserve_H")
    q.z(1)
    q.h(0)
    q.sdg(1)
    q.h(1)
    q.cx(0, 1)
    q.rz(2*theta, 1)
    q.cx(0, 1)
    q.h(1)
    q.s(1)
    q.h(0)
    return q


def template():
    theta = Parameter("theta")
    initial = ParameterVector("initial", 2)
    bath = ParameterVector("bath", 2)
    q = QuantumCircuit(2, 1, name="two_qubit_overlap_echo")
    for bit in range(2):
        q.rx(initial[bit], bit)
    v = conserving_gate(theta)
    q.compose(v, inplace=True)
    q.barrier()
    q.rx(bath[0], 0)
    q.rz(bath[1], 0)
    q.barrier()
    q.compose(v.inverse(), inplace=True)
    q.measure(1, 0)
    return q


def reset_a(x):
    return sum(Pauli(p).to_matrix() @ x @ Pauli(p).to_matrix()
               for p in ("II", "IX", "IY", "IZ"))/4


def main():
    HERE.mkdir(exist_ok=True)
    z = Pauli("ZI").to_matrix()
    xx = Pauli("XX").to_matrix()
    rows = []
    for lam in (1/8, 1/4):
        theta = math.asin(math.sqrt(lam))
        h = math.cos(theta)*z + math.sin(theta)*xx
        f = reset_a(h)
        v = Operator(conserving_gate(theta)).data
        np.testing.assert_allclose(v, h, atol=1e-14)
        np.testing.assert_allclose(h @ h, np.eye(4), atol=1e-14)
        np.testing.assert_allclose(v @ h @ v.conj().T, h, atol=1e-14)
        # Trace-normalized Hilbert--Schmidt quantities and the exact reset echo.
        inner = lambda a,b: float(np.trace(a.conj().T @ b).real/4)
        variance = inner(h, h)
        w = inner(f, f)
        b2 = inner(h-f, h-f)
        phi_f = v.conj().T @ reset_a(v @ f @ v.conj().T) @ v
        actual = inner(f, phi_f)
        bound = 2*inner(h,f)**2/(variance+b2)-w
        np.testing.assert_allclose(actual/w, (1-2*lam)**2, atol=1e-14)
        np.testing.assert_allclose(bound/w, (1-3*lam)/(1+lam), atol=1e-14)
        # Exposed control: same template at theta=pi/4, breaks the target H.
        control = Operator(conserving_gate(math.pi/4)).data
        control_f = control.conj().T @ reset_a(control @ f @ control.conj().T) @ control
        assert abs(inner(f,control_f)) < 1e-14
        assert np.linalg.norm(control @ h @ control.conj().T-h) > .1
        rows.append({"lambda":lam, "theta":theta, "v":variance, "w":w,
                     "b_squared":b2, "theorem_bound":bound, "ideal_correlation":actual,
                     "normalized_theorem_bound":bound/w,
                     "normalized_ideal_correlation":actual/w,
                     "normalized_exposed_control":inner(f,control_f)/w,
                     "gate_matrix_max_error":float(np.max(np.abs(v-h)))})
    q = template()
    isa = transpile(q, basis_gates=["rz","sx","x","cz"], optimization_level=3,
                    seed_transpiler=20260918)
    with (HERE / "logical.qpy").open("wb") as stream:
        qpy.dump(q, stream)
    with (HERE / "native_basis.qpy").open("wb") as stream:
        qpy.dump(isa, stream)
    # Check the full normalized autocorrelation estimator at every input/mask.
    theta_parameter = next(p for p in isa.parameters if p.name == "theta")
    from qiskit.quantum_info import Statevector
    measured_bit = next(isa.find_bit(inst.qubits[0]).index for inst in isa.data
                        if inst.operation.name == "measure")
    body = isa.remove_final_measurements(inplace=False)
    for theta in (math.asin(math.sqrt(1/8)), math.pi/6, math.pi/4):
        correlation = 0.0
        for initial in range(4):
            for mask in range(4):
                bindings = {p:(theta if p.name == "theta" else
                    math.pi*((initial >> int(p.name[8])) & 1) if p.name.startswith("initial") else
                    math.pi*((mask >> int(p.name[5])) & 1)) for p in body.parameters}
                probs = Statevector.from_instruction(body.assign_parameters(bindings)).probabilities()
                final_sign = sum((-1)**((i >> measured_bit)&1)*p for i,p in enumerate(probs))
                correlation += (-1)**((initial >> 1)&1)*final_sign/16
        np.testing.assert_allclose(correlation, math.cos(2*theta)**2, atol=1e-13)
    result = {"purpose":"OFFLINE_GENERAL_INEQUALITY_INSTANCE_NOT_SPATIAL_CHAIN",
              "qubits":2, "ancillas":0, "boundary_reset":"uniform_four_Pauli_masks_on_A",
              "CZ_per_echo":int(isa.count_ops().get("cz",0)), "native_basis_depth":isa.depth(),
              "native_basis_operations":dict(isa.count_ops()), "cases":rows,
              "all_16_input_and_mask_contexts_checked_for_each_of_3_angles":True,
              "hardware_compilation_scope":"Native basis only; no live calibration/layout check",
              "submitted":False, "source_sha256":hashlib.sha256(Path(__file__).read_bytes()).hexdigest()}
    (HERE / "validation.json").write_text(json.dumps(result,indent=2)+"\n")
    (HERE / "circuit.txt").write_text(str(q.draw(output="text"))+"\n")
    print(json.dumps(result,indent=2))


if __name__ == "__main__":
    main()


==> anc/make_figures.py <==
"""Regenerate publication figures and table from archived data, without QPU access."""
from collections import Counter
import hashlib
import json
import math
from pathlib import Path

import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
from matplotlib.patches import Rectangle, FancyArrowPatch
import numpy as np

HERE = Path(__file__).resolve().parent
DATA = HERE / "data" / "two_qubit"
LIVE = DATA / "live"
FIG = HERE / "figures"
GEN = HERE / "generated"
FIG.mkdir(exist_ok=True)
GEN.mkdir(exist_ok=True)
results = json.loads((LIVE / "results.json").read_text())
raw = np.load(LIVE / "raw_outcomes.npy", allow_pickle=False)
contexts = json.loads((LIVE / "contexts.json").read_text())["rows"]
manifest = json.loads((LIVE / "manifest.json").read_text())
submission = json.loads((LIVE / "submission.json").read_text())
sha = lambda p: hashlib.sha256(p.read_bytes()).hexdigest()
publication = json.loads((HERE / "PUBLICATION_PROVENANCE.json").read_text())
editorial_derivatives = []


def check_recorded_hash(path, recorded_digest):
    """Distinguish unchanged acquisition files from declared editorial copies."""
    relative = path.resolve().relative_to(HERE).as_posix()
    actual = sha(path)
    if actual == recorded_digest:
        return
    entry = publication["editorial_changes"][relative]
    assert entry["original_sha256"] == recorded_digest, relative
    assert entry["distributed_sha256"] == actual, relative
    editorial_derivatives.append(relative)


assert sha(LIVE / "raw_outcomes.npy") == results["raw_sha256"]
check_recorded_hash(LIVE / "manifest.json", submission["manifest_sha256"])
for name, digest in manifest["hashes"].items():
    check_recorded_hash(DATA / name, digest)
assert raw.shape == (512, 128) and set(np.unique(raw)) <= {0, 1}
order = ["protected_reset", "control_reset", "protected_echo", "control_echo"]
names = ["Protected, reset", "Control, reset", "Protected, no reset", "Control, no reset"]
counts = {}
for (setting, initial, mask, block), outcomes in zip(contexts, raw):
    rec = counts.setdefault(setting, {"same": 0, "different": 0, "contexts": Counter()})
    n_same = int(np.count_nonzero(outcomes == initial // 2))
    rec["same"] += n_same
    rec["different"] += len(outcomes) - n_same
    rec["contexts"][(initial, mask, block)] += 1
h = math.sqrt(2 * math.log(160) / 16384)
verified = {}
lines = []
for setting, name in zip(order, names):
    rec = counts[setting]
    assert rec["contexts"] == {(i, m, b): 1 for i in range(4) for m in range(4) for b in range(8)}
    assert rec["same"] + rec["different"] == 16384
    mean = (rec["same"] - rec["different"]) / 16384
    interval = [max(-1., mean-h), min(1., mean+h)]
    assert mean == results["settings"][setting]["correlation"]
    np.testing.assert_allclose(interval, results["settings"][setting]["simultaneous_95_interval"], atol=1e-15)
    verified[setting] = {"same": rec["same"], "different": rec["different"],
                         "mean": mean, "interval": interval}
    lines.append(f"{name} & {rec['same']:,} & {rec['different']:,} & ${mean:.4f}$ & $[{interval[0]:.4f},{interval[1]:.4f}]$ " + r"\\")
header = r"""\begin{tabular}{@{}lrrrr@{}}
\toprule
Setting & Same sign & Opposite sign & Correlation & Simultaneous 95\% interval\\
\midrule
"""
(GEN / "result_table.tex").write_text(header + "\n".join(lines) + "\n" + r"\bottomrule" + "\n" + r"\end{tabular}" + "\n")
(GEN / "verified_results.json").write_text(json.dumps({"raw_sha256": sha(LIVE / "raw_outcomes.npy"),
    "all_distributed_hash_checks_passed": True,
    "editorial_derivatives_verified": sorted(editorial_derivatives),
    "hash_scope": "Unedited records match acquisition hashes; editorial copies match declared publication hashes.",
    "shots": int(raw.size), "halfwidth": h,
    "settings": verified}, indent=2) + "\n")

plt.rcParams.update({"font.family": "serif", "font.serif": ["DejaVu Serif"],
    "font.size": 10, "axes.labelsize": 11, "axes.titlesize": 11,
    "legend.fontsize": 9, "pdf.fonttype": 42, "ps.fonttype": 42,
    "axes.spines.top": False, "axes.spines.right": False})
blue, orange, gray = "#2166ac", "#b35806", "#555555"

fig, ax = plt.subplots(figsize=(6.35, 3.45), layout="constrained")
lam = np.linspace(0, .5, 501)
exact = (1-2*lam)**2
bound = (1-3*lam)/(1+lam)
np.testing.assert_allclose(exact-bound, 4*lam**3/(1+lam), atol=1e-14)
ax.fill_between(lam, bound, exact, color="#d9e7f2", label="Exact minus bound")
ax.plot(lam, exact, color=blue, lw=2, label=r"Exact: $(1-2\lambda)^2$")
ax.plot(lam, bound, color=orange, lw=2, ls="--", label=r"Bound: $(1-3\lambda)/(1+\lambda)$")
ax.axhline(0, color="#aaaaaa", lw=.7)
ax.plot([.25, .25], [.2, .25], color=gray, lw=1)
ax.scatter([.25], [.25], marker="o", color=blue, zorder=5)
ax.scatter([.25], [.2], marker="s", color=orange, zorder=5)
ax.plot([.125, .125], [5/9, 9/16], color=gray, lw=1)
ax.scatter([.125], [9/16], marker="o", facecolors="white", edgecolors=blue, zorder=5)
ax.scatter([.125], [5/9], marker="s", facecolors="white", edgecolors=orange, zorder=5)
ax.annotate(r"$\lambda=1/8$"+"\nAnalytic example", xy=(.125,9/16), xytext=(.17,.88),
            arrowprops={"arrowstyle":"->", "color":gray}, fontsize=9, ha="left")
ax.annotate("Hardware setting\n"+r"$\lambda=1/4$", xy=(.25,.25), xytext=(.34,.63),
            arrowprops={"arrowstyle":"->", "color":gray}, fontsize=10, ha="center")
ax.set(xlim=(0,.5), ylim=(-.38,1.05), xlabel=r"Reset leakage $\lambda=\sin^2\theta$",
       ylabel="Normalized correlation")
ax.legend(loc="lower left", frameon=False)
fig.savefig(FIG / "theory.pdf")
fig.savefig(FIG / "theory.png", dpi=200)
plt.close(fig)

fig, axes = plt.subplots(1, 2, figsize=(6.65, 3.35), layout="constrained")
for ax, settings, title in zip(axes, [order[:2], order[2:]], ["(a) Complete reset", "(b) No-reset echo"]):
    for i, setting in enumerate(settings):
        rec = verified[setting]
        color = blue if i == 0 else orange
        ax.errorbar(i-.055, rec["mean"], yerr=h, fmt="o", color=color, capsize=4,
                    markersize=6, lw=1.4, label="Measured" if i == 0 else None, zorder=5)
        ax.plot(i+.065, results["settings"][setting]["ideal"], "D", mfc="white", mec=gray,
                markersize=6, label="Ideal" if i == 0 else None, zorder=6)
    ax.set_xticks([0,1], ["Protected", "Control"])
    ax.set_xlim(-.5, 1.5)
    ax.set_title(title, loc="left")
    ax.grid(axis="y", color="#dddddd", lw=.6)
    ax.set_axisbelow(True)
axes[0].set(ylim=(-.065,.37), ylabel="Normalized correlation")
axes[0].axhline(.2, color=blue, ls="--", lw=1)
axes[0].text(.98,.204,"Protected bound: 0.20",color=blue,ha="right",fontsize=8.5,
             transform=axes[0].get_yaxis_transform())
axes[0].legend(loc="upper right", frameon=False)
axes[1].set_ylim(.9,1.02)
axes[1].set_yticks([.9,.925,.95,.975,1.0])
fig.savefig(FIG / "results.pdf")
fig.savefig(FIG / "results.png", dpi=200)
plt.close(fig)

fig, ax = plt.subplots(figsize=(7.1, 2.8))
ax.set_xlim(-.6, 10.7)
ax.set_ylim(-1.05, 2.25)
ax.axis("off")
ya, yb = 1.2, 0.0
for y, label in [(ya, r"$A:\ |a\rangle$"), (yb, r"$B:\ |b\rangle$")]:
    ax.plot([.9, 9.6], [y,y], color="black", lw=1, zorder=1)
    ax.text(.7,y,label,ha="right",va="center",fontsize=12)
for x, text in [(2.,r"$V_\theta$"), (6.7,r"$V_\theta^\dagger$")]:
    ax.add_patch(Rectangle((x,-.33),1.15,1.86,facecolor="#e5eef7",edgecolor=blue,lw=1.2,zorder=2))
    ax.text(x+.575,.6,text,ha="center",va="center",fontsize=14,zorder=3)
ax.add_patch(Rectangle((4.25,.91),1.18,.58,facecolor="#fff1df",edgecolor=orange,lw=1.2,zorder=2))
ax.text(4.84,1.2,r"$\sigma_\mu$",ha="center",va="center",fontsize=13)
ax.text(4.84,1.89,r"$\mu\in\{0,1,2,3\}$, equal weights",ha="center",va="center",fontsize=10)
ax.add_patch(Rectangle((8.85,-.29),.8,.58,facecolor="white",edgecolor=gray,lw=1.2,zorder=2))
ax.text(9.25,0,r"$Z$",ha="center",va="center",fontsize=13)
ax.annotate(r"$b_{\rm out}$",xy=(9.68,0),xytext=(10.2,0),ha="center",va="center",fontsize=11,
            arrowprops={"arrowstyle":"<-", "lw":1})
ax.text(9.9,1.2,"discard",ha="left",va="center",fontsize=10,color=gray)
ax.text(4.9,-.8,r"Score: $(-1)^{b+b_{\rm out}}$     |     2 qubits, 4 CZ gates",ha="center",va="center",fontsize=11)
fig.subplots_adjust(left=.02,right=.98,bottom=.03,top=.98)
fig.savefig(FIG / "circuit.pdf", bbox_inches="tight", pad_inches=.03)
fig.savefig(FIG / "circuit.png", dpi=200, bbox_inches="tight", pad_inches=.03)
plt.close(fig)
print("Verified 65,536 raw shots, unchanged acquisition records and declared editorial copies; generated 3 figures and the results table.")


==> anc/supporting_reports/adapted_diagnostic.md <==
# Adapted IBM diagnostic: both prespecified thresholds passed

These are measurements returned by IBM hardware, not simulations. The
diagnostic establishes feasibility under the prespecified rule; it does not
establish the conserving circuit's memory protection.

- Processor: `ibm_kingston`.
- Diagnostic job: `dalfsd02fm4c73f1icug`.
- Finished: September 16, 2026, 19:07:22 EDT (23:07:22 UTC).
- Results downloaded and checked: September 16, 2026, 20:36–20:37 EDT.
- Executions: 8,192 per setting, 16,384 total.
- Charged QPU time: 8 seconds of the free allowance; 572 seconds remained
  when the results were collected, before the main memory job.

| Setting | Same sign | Opposite sign | Correlation | Lower confidence limit | Required lower limit |
|---|---:|---:|---:|---:|---:|
| Direct preparation/readout reference | 8,029 | 163 | 0.960205078 | 0.930194991 | 0.85 |
| Full-depth identity control | 6,550 | 1,642 | 0.599121094 | 0.569111007 | 0.50 |

The correlation is `(same - opposite) / 8192`. The lower limits subtract
`sqrt(2 ln(40) / 8192) = 0.0300100872`. Each is a one-sided 97.5% Hoeffding
limit; together they have at least 95% coverage under the prescribed shot
independence assumptions. These sampling limits do not include drift or
unknown systematic errors. Both decision thresholds were fixed before the
results and passed without adjustment.

All saved raw bitstrings were independently recounted using a separate
three-site word-reduction implementation, reproducing both pairs of
counts. Every one of the 4,096 preparation contexts has two returned shots.
The serialized circuit and context hashes match the submitted bundle.

Raw data, assignment matrix, IBM metadata and usage are preserved in
[static_live/diagnostic_results.json](static_live/diagnostic_results.json).
The experimental design is [DESIGN.md](DESIGN.md).

## Main memory experiment

Under the prespecified pass/fail rule, the main experiment was submitted
at approximately 20:37 EDT on September 16, 2026:

- Job: `daljchdr85ps73fbhd5g`, on `ibm_kingston`.
- Budget: 41,984 executions across the seven planned settings.
- Verified free Open Plan; maximum execution time 60 QPU seconds.
- Status at the first live check, 20:37 EDT: **QUEUED**.
- [Submission record](static_live/memory_submission.json).

The main job repeats reference and identity controls alongside the
conserving circuit, changed-selector comparison, independent-readout null,
and two propagation witnesses. It subsequently completed at 20:43 EDT;
see [the main memory results](MEMORY_RESULTS_2026-09-16.md). The
diagnostic correlations must not be presented as the main memory result.


==> anc/supporting_reports/adapted_pair_flip.md <==
# Adapted IBM memory experiment: positive signal, unresolved control advantage

The conserving circuit retained a measured sign correlation of
**0.541503906**, corresponding to **77.0752% sign agreement**. This is a
positive memory signal on the tested finite circuit. The changed-selector
and identity controls have comparable correlations; the experiment does
not establish additional protection attributable to the conserving
dynamics, an exponential lifetime, or storage of arbitrary quantum states.

## Hardware and provenance

- Processor: `ibm_kingston`.
- Job: `daljchdr85ps73fbhd5g`.
- Submitted: September 16, 2026, 20:37:25 EDT.
- Running: 20:42:43 EDT; finished: **20:43:43 EDT**.
- Collected: September 16, 2026, 21:56 EDT; independent recount recorded at 2026-09-16 21:57 EDT.
- Total: **41,984 executions** across seven settings.
- Charged: **15 free QPU seconds**; 557 seconds remained at collection.
- The job used the unchanged, hashed bundle and the verified free Open
  Plan, with a 60-second execution cap. No additional job or repeat was
  submitted after these results.

The diagnostic passed both previously fixed thresholds before submission.
See [the diagnostic report](DIAGNOSTIC_RESULTS_2026-09-16.md) and the
[experimental design](DESIGN.md). All outcomes are retained. No assignment
matrix inversion, postselection, or fitted correction is applied below.

## Main measurements

Each row uses all 4,096 input/bath contexts, with two shots per context.
The sign is computed by the fixed three-site reduced-word rule.

| Setting | Same sign | Opposite sign | Correlation | Marginal 95% sampling interval |
|---|---:|---:|---:|---|
| Conserving | 6,314 | 1,878 | **0.541504** | **[0.511494, 0.571514]** |
| Changed selector | 6,230 | 1,962 | 0.520996 | [0.490986, 0.551006] |
| Full-depth identity | 6,344 | 1,848 | 0.548828 | [0.518818, 0.578838] |
| Independent-readout null | 4,096 | 4,096 | 0.000000 | [-0.030010, 0.030010] |
| Direct preparation/readout reference | 8,049 | 143 | 0.965088 | [0.935078, 0.995098] |

These are correlations, not gate fidelities. Correlation is
`(same - opposite) / 8192`; agreement is `(1 + correlation) / 2`.
The per-setting Hoeffding half-width is
`sqrt(2 ln(40) / 8192) = 0.0300100872`. The intervals assume independent
bounded shot outcomes and cover the mean over the fixed complete input
grid. They do not include drift, state-preparation errors, gate errors or
uncertainty in transferring readout calibration. Their 95% coverage is
marginal, not simultaneous across all rows.

The null is an independent-readout reference, not a circuit that erases
the output after the conserving dynamics. It checks that this independent
ensemble does not produce the initial/final sign correlation.

## Control comparisons

For two independent sample means of variables in [-1,1], Hoeffding gives

`P(|difference - expected difference| >= h)`
`<= 2 exp[-h^2 / (2(1/n1 + 1/n2))]`.

For 8,192 shots in each arm, the marginal 95% half-width on a difference
is `sqrt(2 ln(40)(1/8192 + 1/8192)) = 0.0424406724`.

| Comparison | Difference | Marginal 95% sampling interval |
|---|---:|---|
| Conserving minus changed selector | 0.020508 | [-0.021933, 0.062948] |
| Conserving minus identity | -0.007324 | [-0.049765, 0.035116] |

Both intervals contain zero. The reported conservative comparisons do
not establish an advantage over either control; they do not prove exact
equality either. The changed-selector circuit was not given a proved
fast-relaxation prediction, so its surviving signal does not falsify such
a prediction. The identity arm measures the performance of the matched
compiled template, not the effect of doing nothing physically.

The contemporaneous identity correlation, 0.548828, is below the earlier
diagnostic's 0.599121. The two were separate jobs. Their difference should
be disclosed, and the earlier diagnostic should not be used as an exact
visibility correction for the main data.

## Propagation witnesses

The witnesses use different circuit parameters from the memory arms and
512 shots each. Their measured probability of final high bit 1 was:

| Input witness | Count of bit 1 | Measured probability | Ideal probability |
|---|---:|---:|---:|
| `propagation_0` | 101 / 512 | 0.197266 | 0 |
| `propagation_2` | 454 / 512 | 0.886719 | 1 |

The marginal 95% Hoeffding half-width on each probability is
`sqrt(ln(40)/(2*512)) = 0.0600201745`. The different responses support
input-dependent propagation in the witness experiment while also showing
substantial departures from its ideal deterministic outputs. They do not
certify error bounds for the different memory-circuit parameters.

## Relation to the mathematical bound

The planned conservative ideal target was `527/1248 = 0.422275641`.
The measured conserving interval lies above this numerical benchmark.
That comparison alone is not a validation of the ideal theorem's
physical assumptions: the real device has preparation, evolution and
readout errors, for which a complete error certificate is unavailable.

There is also a stronger ideal-only corollary, identified in the shared
research record at 18:02 EDT before the main data: the final bath acts
away from the readout and may be omitted, leaving one effective bath.
The same theorem then gives `B_5(1) = 1327/2272 = 0.584066901`. This
stronger ideal bound exceeds the raw measured interval. It was not used
to change the prespecified diagnostic gate or the submitted experiment.
The discrepancy is consistent with an imperfect implementation and does
not contradict a theorem about exact channels. Together these comparisons
show why exceeding the weaker target must not be described as proof of
the mechanism or verification of all ideal assumptions.

The current result supports a finite-device memory signal. Establishing
the conservation mechanism's additional benefit or a size-dependent
lifetime requires evidence beyond this run.

## Verification and records

Every saved shot was independently recounted using a separate stack-based
word reduction function, without importing the runners' analysis code.
The recount reproduces all seven summaries, all 4,096 two-shot contexts
in each main arm, and the full 64-by-64 reference assignment matrix.
Circuit and context SHA-256 values agree with the manifest and submission.


- [Raw outcomes and IBM metadata](static_live/memory_results.json).
- [Recount, intervals and scope](static_live/memory_results_verification.json).
- [Submission](static_live/memory_submission.json).
- [Latest collected status](static_live/memory_status_latest.json).

The two earlier unsuccessful exploratory runs remain documented in
[the first pilot report](../RESULTS_2026-09-16.md) and
[the ten-qubit follow-up report](../FOLLOWUP_RESULTS_2026-09-16.md).


==> anc/supporting_reports/first_pair_flip_pilot.md <==
# First real-hardware boundary-memory pilot

**The pilot completed on IBM's superconducting `ibm_marrakesh` processor.** These are actual QPU measurements, not simulation output. The run does not establish protected memory or validate the ideal theorem on noisy hardware.

## Execution record

- Job ID: `dalf9tv8gn2s739jv45g`; status: `DONE`.
- Executed 16 September 2026, 15:58:49–15:58:56 EDT (19:58:49–19:58:56 UTC).
- Seven circuits, 1,024 shots each: **7,168 shots total**.
- The chain has 17 four-state sites encoded in 34 computational qubits; the processor has 156 qubits. The separate gate activity witness uses four computational qubits.
- Open Plan only; IBM reports **4 seconds charged to the free allowance**, leaving **596 of 600 seconds**. No paid plan was used.
- IBM reports 2.164 seconds of circuit execution time; this differs from billed QPU time and elapsed job time.
- The submitted two-cycle conserving circuit has 984 native CZ gates and depth 1,749. The two-cycle breaking control has only 128 CZ gates, so their hardware error exposure is not matched.

## Observable and measurements

Each shot records the initial random word and the final six readout qubits. A fixed rule assigns each readout a sign, +1 or −1. The reported correlation is the average product of the initial and final signs. Correlation 1 means perfect agreement; correlation 0 means no measured correlation by this statistic. All shots are included, without postselection or conditioning on bath records.

| Setting | Equal / opposite signs | Measured correlation | Ideal model target |
|---|---:|---:|---:|
| Initial, zero cycles | 999 / 25 | 0.951172 | 1 |
| Conserving, one cycle | 569 / 455 | 0.111328 | At least 0.251473 |
| Conserving, two cycles | 614 / 410 | 0.199219 | At least 0.194553 |
| Constraint-breaking, two cycles | 638 / 386 | 0.246094 | No fixed prediction |
| Identity bulk, two cycles | 914 / 110 | 0.785156 | 1 |
| Conserving then erase readout | 508 / 516 | −0.007812 | 0 |

Under independent-shot sampling, each correlation has a conservative **per-setting 95% Hoeffding half-width of 0.084881** (intersect intervals with [−1,1]). This covers sampling uncertainty only, not hardware bias, drift, or multiple comparisons. In particular, the two-cycle interval is approximately **[0.1143, 0.2841]**; its point estimate barely exceeding the ideal lower bound does not certify that bound.

The four-qubit activity witness changed its input in **419/1,024 shots = 0.409180**, versus the ideal probability 0.321619. It returned unequal pairs in **66/1,024 shots = 0.064453**, versus ideal probability zero. These are recorded outcomes; they do not distinguish gate errors from preparation or readout errors.

## What this establishes and what it does not

The hardware submission, reset/measurement protocol, per-shot register collection, and analysis pipeline all completed. Stored shot records independently reproduce all six correlation estimates. The erased reference is compatible with zero, and the gate witness records activity.

The data do **not** demonstrate a benefit of the conserving circuit over the constraint-breaking control: the latter's point estimate is higher, and its circuit has far fewer entangling gates. The activity witness checks one isolated gate, not propagation through the full chain.

The one-cycle correlation is below its ideal lower bound even after adding the per-setting sampling half-width. The initial, identity, and activity controls also depart from their ideal targets. The tested noisy implementation therefore cannot be treated as satisfying the exact theorem's assumptions. No independent bound on hardware-induced expectation bias has been established. This run neither disproves the mathematical theorem nor confirms its predicted protection, exponential lifetime, useful memory, or any AA conjecture.

A follow-up intended to test protection needs a shallower implementation, comparisons with similar hardware error exposure, a full-chain activity/propagation check, and quantified preparation, gate, and readout effects. No additional job was submitted during this pilot.

## Reproducibility files

- [Raw per-shot bitstrings and analysis](live_job/hardware_results.json)
- [IBM execution metadata and quota](live_job/hardware_metadata.json)
- [Submitted circuit manifest and SHA-256](live_job/manifest.json)
- [Compiled circuits in QPY format](live_job/circuits.qpy)
- [Submission record](live_job/submission.json)
- [Runner](pilot.py)

These files contain no API key. Local software validation and static-target compilation remain separately labelled and are not part of the hardware dataset.


==> anc/supporting_reports/paired_charge_failure.json <==
{
  "checked_utc": "2026-09-17T14:48:47.654165+00:00",
  "job_id": "dalvpttr85ps73fc1lpg",
  "status": "ERROR",
  "metrics": {
    "caller": "qiskit_ibm_runtime~sampler.py",
    "qiskit_version": "qiskit_ibm_runtime-0.49.0,qiskit-2.5.2*,qiskit_aer-0.17.2",
    "timestamps": {
      "created": "2026-09-17T14:45:11.347607Z",
      "finished": "2026-09-17T14:47:54.327257Z",
      "running": "2026-09-17T14:46:42.034515Z"
    },
    "usage": {
      "qpu_charge_time_seconds": 12,
      "status": "pending"
    },
    "circuits_execution_time_ns": 8346891264
  },
  "message": "Job dalvpttr85ps73fc1lpg ran longer than maximum execution time. Job was cancelled:\n"
}


==> anc/supporting_reports/paired_charge_status.json <==
{
  "checked_utc": "2026-09-17T14:48:47.654165+00:00",
  "job_id": "dalvpttr85ps73fc1lpg",
  "status": "ERROR",
  "metrics": {
    "caller": "qiskit_ibm_runtime~sampler.py",
    "qiskit_version": "qiskit_ibm_runtime-0.49.0,qiskit-2.5.2*,qiskit_aer-0.17.2",
    "timestamps": {
      "created": "2026-09-17T14:45:11.347607Z",
      "finished": "2026-09-17T14:47:54.327257Z",
      "running": "2026-09-17T14:46:42.034515Z"
    },
    "usage": {
      "qpu_charge_time_seconds": 12,
      "status": "pending"
    },
    "circuits_execution_time_ns": 8346891264
  }
}


==> anc/supporting_reports/seven_qubit_pilot.md <==
# Seven-qubit IBM pilot: completed, primary contrast inconclusive

Actual IBM hardware data, 17 September 2026 (America/New_York).

Job **damadggpqrnc73976tsg**, `ibm_kingston`, completed successfully. It used
16,384 shots and **8 seconds** of free QPU time, leaving **537 seconds**.
The circuit has seven physical qubits, 222 CZ gates, and depth 552.
This is approximately 46 times fewer entangling gates than the original
10,194-CZ prototype, achieved by changing to a related four-letter model and
reducing the experiment to three active sites.

**The pilot did not meet its predeclared primary success criterion.**
The contrast was 0.00192347, with the fixed bounded-shot 95% interval
**[-0.00080010, 0.00464705]**, which includes zero. These statistical limits
assume independent shots conditional on the fixed contexts and do not cover
arbitrary hardware drift or systematic errors.

## Measurements and predictions

Each arm contains exactly 8,192 shots. The context mixture was fixed before
submission, and every returned shot was retained.

| Quantity | Ideal | Measured |
|---|---:|---:|
| No-bath protected correlation | 0.06633137 | 0.05738021 |
| No-bath exposed correlation | 0.06633137 | 0.02994509 |
| Full-reset protected correlation | 0.06427535 | 0.05625970 |
| Full-reset exposed correlation | 0.05734634 | 0.02690111 |
| No-bath paired gap | 0 | 0.02743512 |
| Full-reset paired gap | 0.00692900 | 0.02935859 |
| Primary Gamma: reset gap minus no-bath gap | 0.00692900 | 0.00192347 |
| No-bath active suffix changed | 0% | 52.7466% |
| Full-reset active suffix changed | 18.2190% | 58.7524% |

The no-bath echo should return the measured active suffix exactly. Its 52.7%
change rate is direct evidence that the implementation has substantial error.
The protected and exposed no-bath correlations also differ markedly despite
being equal ideally. Gate, preparation, and measurement errors are not isolated
from one another by this pilot.

## Interpretation

The experiment establishes that this smaller circuit can be submitted and run
within a modest free-plan budget. It does not establish the intended memory
benefit. The primary contrast is inconclusive under the frozen analysis, and
the implementation deviates substantially from the ideal echo.

The underlying finite theorem applies to a seven-site four-letter SL2 model.
Only three sites are dynamically implemented here; four uniform, inactive
spectators are integrated into the classical score. Their retained classical
information means that a high protected score alone is uninformative. This is
not a physical seven-site quantum-memory experiment. A positive contrast could
also be inflated by additional noise in the reset arm, as recorded before
submission.

No shots were discarded, no fit or error mitigation was applied, and the
predeclared interval and success rule were not changed after seeing the data.
No second job was submitted. More shots could narrow the statistical interval
but would not correct the large echo errors or certify the intended dynamics.
A further circuit improvement should address those errors before a larger
claim or a larger repeat is justified.

## Reproducible record

- [Frozen analysis plan](ANALYSIS_PLAN.md)
- [Independent mathematical and protocol review](SL2_FINITE_AND_REDUCTION_AUDIT.md)
- [Submission record](live/submission.json)
- [Hardware results and execution metrics](live/results.json)
- [Raw output array](live/raw_outcomes.npy), shape 2,048 contexts by 8 shots
- [Context ordering](live/contexts.json)
- [Frozen source/artifact manifest](live/manifest.json)
- [Independent vectorized reanalysis](live/reanalysis_check.json)

The saved raw-data reanalysis independently reproduces Gamma and both suffix
change fractions. All frozen source and artifact hashes still match.


==> anc/supporting_reports/ten_qubit_followup.md <==
# Ten-qubit follow-up: measured readout errors do not explain all the lost correlation

The redesigned experiment completed on real IBM hardware. It used fewer entangling gates, matching compiled gate sequences for the principal controls, complete six-bit readout calibration, and a whole-chain propagation test. **The memory signal did not improve.** The compiled identity control also lost its correlation, so no protected-memory claim is supported.

## Actual run

- Job `dalfh9f8gn2s739jvdrg`, `ibm_marrakesh`, status DONE.
- 16 September 2026, 16:14:30–16:14:51 EDT.
- Five four-state sites encoded in ten computational qubits.
- Eight experimental settings at 2,048 shots each; 128 calibration settings at 256 shots each; **49,152 shots total**.
- **16 free QPU seconds charged**; 580 seconds remain. The two runs together used 20 free seconds. No paid plan or further job.
- Conserving, XOR-1, and matched-identity circuits each have 225 CZ gates and depth 455, versus 984 CZ/depth 1,749 in the original conserving pilot. The three submitted native gate lists have identical CZ positions, gate counts, layout, and measurement mapping.

## Results

| Setting | Raw correlation | Readout-matrix corrected point estimate | Ideal target |
|---|---:|---:|---:|
| Reference, no dynamics | 0.806641 | 1.082235 | 1 |
| Conserving, two cycles | 0.001953 | 0.043478 | At least 0.422276 |
| Matched identity, two cycles | −0.016602 | −0.050274 | 1 |
| XOR-1 comparison, two cycles | 0.018555 | 0.037090 | No fixed prediction |
| Erased readout | 0.024414 | 0.036308 | 0 |

Each RAW correlation has a per-setting 95% Hoeffding sampling half-width 0.060020, assuming independent shots. Matrix-corrected estimates assume accurate calibration preparation, stationary readout channels local to the six measured bits, and temporal independence of the two readout errors. They do not correct gate noise, and their calibration uncertainty has not been propagated. They are not clipped to [−1,1]; an estimated value above 1 reflects the unconstrained inverse estimator and is not a physical correlation claim.

The gate activity witness changed its input with probability 0.454102 (ideal 0.321619) and returned unequal pairs with probability 0.066895 (ideal 0).

The whole-chain witness returned final high bit 1 with probability 0.427734 for the input whose ideal output is 0, and0.525879 for the input whose ideal output is 1. Its response is much weaker than ideal. The two witness circuits use deterministic propagation angles, different from the main circuit angles.

The XOR-1 circuit breaks the ORIGINAL conserved word but retains another word after alternating local relabeling. It is a comparison of two different constraints, not a fully unconstrained thermalizing reference. Equal compiled gates also do not prove equal physical noise channels or identical internal pulse-level processing.

## Including readout errors in the bound

The sharper ideal proof gives B=0.422275641 for this size and time. If r_initial and r_final bound the probabilities that readout changes the true sign at each endpoint, then an elementary union bound gives

    C_reported ≥ B − 2(r_initial+r_final).

Unlike simply multiplying by 0.95, this permits state-dependent errors and correlation between the two measurement times. It assumes that calibration preparations and the transfer of their readout statistics to the ideal circuit's uniform endpoints are valid; additional gate, preparation, and bath errors are not included.

The measured calibration estimates are r_initial=0.0804443 and r_final=0.0796509, giving a **readout-adjusted target of 0.1020852**. After a one-sided 97.5% calibration margin, the conditional threshold is 0.0720751. The observed conserving correlation has a one-sided 97.5% upper limit 0.0619733. The two statements hold jointly with at least 95% confidence under independent-shot and calibration-model assumptions. Thus this readout-only model still does not account for the observed loss. Uncertified model violations prevent treating this as a theorem test.

This calculation does not reuse the first pilot's 0.951 reference: the physical qubits and calibration conditions differ. A 5% correction is not a universal device parameter. The original follow-up bound record was saved as `followup_live/readout_aware_bound.json`; that historical file is not included in this package.

Subsequent internal review identified an important fragility: the confidence-margin separation is only 0.0101. A roughly 3.15% relative increase in the summed readout-error rate between calibration and experiment would erase it. The input calibration used a terminal measurement whereas the experiment's initial measurement was mid-circuit; transfer between these contexts was not independently certified. Thus the readout-only rejection must remain conditional and should not be used to attribute the discrepancy specifically to gate errors. The next static adaptation removes this initial measurement entirely.

## Checks and diagnosis

After the unexpectedly low measurements, the EXACT submitted QPY circuits were checked in an ideal matrix-product-state simulator, separately labelled as software verification. The identity circuit returned correlation 1, both propagation witnesses returned their deterministic expected endpoints, and 256 conserving samples gave0.929688. The last number is a simulation estimate, not another hardware measurement or a proven exact target. These checks support the correctness of the circuit construction and readout mapping; they do not certify IBM's physical execution.

Calibration data retrieved after the run reports T2≈28.5 and28.8 microseconds for readout qubits 22 and 24, and readout errors≈4.46% and5.31% on qubits 23 and 24. These are potential contributors, not a certified explanation or an additive noise budget. A further redesign should avoid weak coherence/readout locations, diagnose the long identity sequence first, and use time-varying selectors if testing removal of a common conserved word. No further hardware job was submitted.

## Data

- [All raw shot records and assignment matrices](followup_live/hardware_results.json)
- [Execution metadata and usage](followup_live/hardware_metadata.json)
- [Manifest and circuit hash](followup_live/manifest.json)
- [Submitted circuits](followup_live/circuits.qpy)
- [Ideal check of the submitted circuits](followup_live/submitted_circuit_ideal_validation.json)
- [Backend calibration retrieved after the run](followup_live/backend_calibration_after_run.json)
- [Readout-aware bound and explicit assumptions](followup_live/readout_aware_bound.json)
- [Runner](followup.py) and [bound calculator](readout_bound.py)

The original pilot dataset remains unchanged. Neither run demonstrates protected memory, exponential lifetime, or a resolution of any conjecture.


==> anc/supporting_reports/two_qubit_mathematical_audit.md <==
# Two-qubit instance of the overlap-reset inequality

Internal algebra and scope audit, 18 September 2026. No SDK, network, or QPU calls.

## Verdict

The proposed two-qubit construction is mathematically valid. It is a nontrivial, nearly saturating finite instance of the general overlap-reset inequality, with a genuine interaction between the reset qubit and the readout qubit. Two qubits are minimal under the specified requirements: one entire qubit is completely reset and a disjoint subsystem supports a nonconstant readout.

This is **not** a realization of the SL2/SL3 matrix-product chain or its spatial localization mechanism. Its behavior has a direct two-qubit rotation explanation, and observing it would test this specific implementation rather than experimentally prove a universal theorem.

## 1. Charge, readout, and reset

Let \(A\) be the boundary qubit, \(B\) the memory qubit, and use normalized trace \(\tau(X)=\operatorname{Tr}(X)/4\). Put

\[
H=cZ_B+sX_AX_B,\qquad c=\cos\theta,\quad s=\sin\theta,
\quad \lambda=s^2.
\]

The two Pauli terms anticommute and each squares to identity. Hence

\[
H^2=I,\qquad \tau(H)=0,\qquad v=\|H\|_2^2=1.
\]

Complete reset of \(A\) is the trace-orthogonal conditional expectation

\[
P_A(X)=\frac{I_A}{2}\otimes\operatorname{Tr}_A(X).
\]

It gives

\[
F=P_AH=cZ_B,\qquad w=\|F\|_2^2=c^2=1-\lambda,
\qquad b^2=\|(I-P_A)H\|_2^2=s^2=\lambda.
\]

In particular \(\langle H,F\rangle=w\). Assume \(c\ne0\) whenever a normalized correlation `C/w` is used.

The reset-overlap proof requires a Hermitian reference charge and Hilbert–Schmidt contractive preserving dynamics; it does not require the reference charge to be diagonal in the computational basis. The earlier manuscript instantiated that proof with diagonal matrix-product charges, so presenting this example there should explicitly state the general lemma or its immediate arbitrary-Hermitian extension.

If the paper's centered-`[0,1]` normalization is desired, use the effect \(Q=(I+H)/2\), its centered charge \(H/2\), and readout \(F/2\). Then `v=1/4`, `w=c²/4`, and `b²=s²/4`. All normalized predictions and inequalities below are unchanged, and the same physical unitary preserves the scaled charge.

## 2. Conserving echo and exact correlation

Take \(V=H\). Since `H` is Hermitian and squares to identity, `V` is a unitary, \(V^\dagger=V\), and it conserves the reference charge exactly. Let

\[
\Phi=\operatorname{Ad}_V\circ P_A\circ\operatorname{Ad}_V,
\quad \operatorname{Ad}_V(X)=VXV^\dagger.
\]

Expanding the Pauli products gives

\[
HZ_BH=(c^2-s^2)Z_B+2csX_AX_B.
\]

Therefore

\[
\operatorname{Ad}_V(F)
=c(1-2\lambda)Z_B+2c^2sX_AX_B,
\quad
P_A\operatorname{Ad}_V(F)=c(1-2\lambda)Z_B.
\]

Using orthogonality of \(P_A\),

\[
C_F:=\langle F,\Phi(F)\rangle
=\|P_A\operatorname{Ad}_V(F)\|_2^2
=c^2(1-2\lambda)^2.
\]

Thus the exact prediction is

\[
\boxed{\frac{C_F}{w}=(1-2\lambda)^2.}
\tag{1}
\]

There is one genuine interior reset. No terminal reset or spectator payoff is needed to obtain this formula.

## 3. The general inequality and its gap

For one full reset the leakage budget is `B=b²=lambda`. The general overlap inequality gives

\[
C_F\ge\frac{2\langle H,F\rangle^2}{v+B}-w,
\]

or

\[
\boxed{\frac{C_F}{w}\ge
\frac{2(1-\lambda)}{1+\lambda}-1
=\frac{1-3\lambda}{1+\lambda}.}
\tag{2}
\]

Subtracting this from (1) gives exactly

\[
(1-2\lambda)^2-\frac{1-3\lambda}{1+\lambda}
=\frac{4\lambda^3}{1+\lambda}\ge0.
\tag{3}
\]

The cubic gap makes this family nearly saturate the bound at small leakage. The half-variance bound is certified when \(\lambda\le1/7\).

At the proposed value \(\lambda=1/8\),

\[
c=\sqrt{7/8},\quad s=\sqrt{1/8},\quad
\frac{C_F}{w}=\frac9{16}=0.5625,
\quad\text{bound}=\frac59\simeq0.5555556.
\]

The gap is `1/144`, approximately 0.00694444. In the unscaled convention `w=7/8`, the actual correlation is `63/128`, and the guaranteed lower value is `35/72`.

A less tightly saturated experimental setting is \(\lambda=1/4\), or \(\theta=\pi/6\). It has

\[
\frac{C_F}{w}=\frac14,\qquad
\text{bound}=\frac15,\qquad
\text{gap}=\frac1{20}=0.05.
\]

This tests a weaker retained-fraction guarantee but leaves a five-percentage-point ideal margin, with the same two-qubit gate structure. The balanced control at \(\theta'=\pi/4\) still gives zero.

The conserving gate is not idle: on the product input \(|00\rangle\),

\[
V|00\rangle=c|00\rangle+s|11\rangle,
\]

which is entangled whenever both coefficients are nonzero. The reset removes the cross-qubit term in the evolved readout, producing the nonzero loss in (1).

## 4. Rotation sign, circuit order, and reset implementation

With the standard Pauli convention \(Y_BZ_B=iX_B\),

\[
-i(X_AY_B)Z_B=X_AX_B.
\]

Consequently

\[
\boxed{V=e^{-i\theta X_AY_B}Z_B.}
\tag{4}
\]

The sign in (4) is correct. In chronological circuit order, apply **Z on B first**, then the Pauli-product rotation. Reversing that order without changing the rotation sign implements a different unitary.

Local basis changes convert the Pauli-product rotation to \(e^{-i\theta Z_AZ_B}\), which has the standard two-CNOT construction with an intervening `Rz(2 theta)`. Thus the straightforward echo uses four CNOTs plus single-qubit gates and no quantum ancilla. This is a logical gate count; the parent is independently verifying its actual native implementation.

Uniformly averaging `I,X,Y,Z` on the boundary qubit implements

\[
\frac14\sum_{Q\in\{I,X,Y,Z\}}
(Q_A\otimes I_B)\rho(Q_A^\dagger\otimes I_B)
=\frac{I_A}{2}\otimes\operatorname{Tr}_A\rho,
\]

including for entangled input states. Thus the complete reset can be realized by four independently selected Pauli masks, with no bath qubit or mid-circuit measurement. An ordinary reset to \(|0\rangle_A\) alone would be the wrong channel.

A direct measurement protocol prepares \(I_A/2\otimes|0\rangle_B\langle0|\), performs the echo, and measures \(Z_B\). The maximally mixed boundary input can be prepared by an independent uniform classical choice of its initial computational-basis bit. Since the full channel is unital,

\[
\mathbb E Z_B=\tau\big(Z_B\Phi(Z_B)\big)=C_F/c^2=C_F/w.
\]

Only eight input/mask contexts are needed: two initial boundary bits times four reset Paulis, all equally weighted. The single-qubit readout is a real physical output; there are no integrated spectator registers carrying hidden classical memory in this example.

For a hardware autocorrelation estimate, the preferable variant uses **all four computational-basis inputs** uniformly and scores each shot by the product of its known initial and measured final `Z_B` signs. Together with the four Pauli masks this gives sixteen contexts. The resulting expectation is exactly \(\tau(Z_B\Phi(Z_B))\) for any linear actual channel, without assuming its unitality. In contrast, measuring only the final sign after preparing `B=0` can be inflated by a nonunital hardware bias. Balanced initial signs do not automatically remove all preparation or measurement errors, but they avoid that extra assumption and require no additional qubit.

The parent reports an offline native-basis construction with four CZ gates, depth 31, and no ancilla. Its sixteen input/mask contexts were checked against the exact prediction at both leakage choices and the balanced control. These are local compilation/verification results, not a hardware run; no new QPU job was submitted for this construction.

## 5. Control and interpretation

Use the same gate family at \(\theta'=\pi/4\) as a control, while keeping the original target charge and readout fixed. Its echo has

\[
C_F^{\rm control}/w=\cos^2(2\theta')=0.
\]

It breaks conservation of the original charge: writing \(H_\alpha=\cos\alpha Z_B+\sin\alpha X_AX_B\),

\[
[H_\theta,H_{\theta'}]
=2i\sin(\theta'-\theta)X_AY_B\ne0.
\]

The control itself conserves its own different charge \(H_{\theta'}\); applying the original charge's leakage budget to that control would be invalid. Its zero output therefore does not violate the theorem. With the reset omitted, both ideal echoes return the input and give \(\mathbb E Z_B=1\).

This is a clean finite test of a quantitative conservation/leakage statement. It also has an elementary explanation: changing the balance between the local \(Z_B\) field and the interaction \(X_AX_B\) changes how much readout amplitude the first unitary puts into a component erased by the boundary reset. The control changes that balance. The observed contrast should not be represented as evidence for a new many-body phase, spatial localization, or a general-purpose quantum memory.

### The near-saturation creates an experimental challenge

At `lambda=1/8`, the ideal mean exceeds the inequality's lower bound by only `1/144`. A small conservation-breaking implementation error can move the measured value below the ideal bound without contradicting the theorem. The interval must account for sampling, and interpreting a discrepancy requires control of systematic errors and the theorem's actual hypotheses.

For independent `Z=+/-1` outcomes, the two-sided 95% Hoeffding halfwidth is \(\sqrt{2\log40/N}\). Making that halfwidth smaller than `1/144` requires over approximately 153,000 shots in the protected arm alone. This is a conservative concentration bound, not a proposed run budget or a claim that so many shots always suffice in noisy hardware. A large protected-versus-control contrast is substantially easier to detect than a precise comparison with the nearly saturated lower bound.

At `lambda=1/4`, making the same conservative halfwidth smaller than the ideal margin `1/20` requires 2,952 protected-arm shots. This arithmetic illustrates why that setting is more forgiving; it still supplies no bound on systematic conservation-breaking errors.

## 6. Minimum hardware claim

Under the stated physical requirements, one qubit cannot suffice. A complete reset on the only qubit leaves no disjoint nontrivial Hilbert-space factor. The conditional expectation of any centered charge onto the remaining scalar algebra is zero, so `F=0` and there is no nonconstant readout signal.

With a two-dimensional reset subsystem and a disjoint memory subsystem of dimension at least two, total Hilbert-space dimension is at least four. Two physical IBM qubits meet that minimum and the construction above attains it without a quantum ancilla. A single physical four-level device could encode the same two logical factors, but that is a different hardware notion of “one system.” Classical stored records or a partial reset on the only qubit do not meet the stipulated complete-reset/disjoint-readout test.

The conclusion is therefore precise: **two qubits are enough, and are minimal under these requirements, for this nontrivial instance of the general overlap-reset inequality.** They do not implement or test the separate SL2/SL3 spatial construction, and a finite experiment cannot establish the universal inequality across all conserving channels.


==> anc/supporting_reports/two_qubit_protocol_audit.md <==
# Review: two-qubit overlap-reset run (job damilsf8gn2s739lg7j0, ibm_kingston 49/50)

Internal protocol check, 2026-09-18. Read-only post-hoc review of `experiments/gram_memory_qpu/two_qubit/` (run.py, ANALYSIS_PLAN.md, README.md, live/*) plus an independent recount. Nothing under experiments/ was modified; no job actions; no credentials touched. Line numbers refer to `two_qubit/run.py` unless stated. Note: the job had already completed when this review started (live/results.json, raw_outcomes.npy, result_metadata.json, status.json present, status DONE), so item 5 recounts real data.

## 1. Encoding and gates (Task 1a)

**V synthesis.** `two_qubit_overlap.py:18-32` `conserving_gate`: z(1); h(0); sdg(1); h(1); cx(0,1); rz(2θ,1); cx(0,1); h(1); s(1); h(0), first instruction acting first. cx–rz(2θ)–cx on the target is exp(−iθ Z_0Z_1) (rz(φ)=exp(−iφZ/2)); H on qubit 0 conjugates Z_0→X_0; on qubit 1 the wrapper U=S·H gives U Z U† = S X S† = Y. So the block is exp(−iθ X_A Y_B) applied after Z_B, i.e. V = exp(−iθ X_A Y_B) Z_B (rightmost first), and algebraically (cos θ I − i sin θ X_AY_B) Z_B = cos θ Z_B − i sin θ X_A (Y_BZ_B) = cos θ Z_B − i sin θ X_A (iX_B) = cos θ Z_B + sin θ X_AX_B = H. Checked numerically two independent ways: my own numpy gate-level replica (verifier, `gate_algebra_checks`) gives max|V−H| = 3.3e-16 (π/6), 2.2e-16 (π/4), max|exp(−iθXY)Z_B − H| = 0 exactly, |H²−I| < 1e-17; and qiskit `Operator(conserving_gate(θ))` in the validation environment gives the same. No global phase even. Qiskit little-endian labels used in run.py:63-68 and two_qubit_overlap.py:60-61 are consistent: "ZI" = Z on qubit 1 = Z_B, "XX" = X_AX_B, "IX" = X_A, "IZ" = Z_A. Since H is Hermitian and unitary, V⁻¹ = V at both angles, so the V vs V† ordering of the echo is moot; the template nonetheless uses `v.inverse()` (two_qubit_overlap.py:48).

**Physical assignment.** live/circuit.qpy (loaded read-only): parameters `initial[0]`, `bath[0]`, `bath[1]` land on physical 49 (= A, qubit 0), `initial[1]`, `±2·theta` and the single measure on physical 50 (= B, qubit 1). Matches manifest `physical_qubits [49,50]`, `measured_physical_qubit 50`. `choose_pair` (108-125) orients the pair as [a,b] with b the measured qubit weighted fully in the score and a at 0.25; `initial_layout=[0,1]` on the restricted 2-qubit target (139-141) and `embed` (static_adapt.py:71-74) preserve that. Any transpiler permutation would have been caught by `validate` (74-94), which reads the measured bit off the compiled circuit and checks all 64 (setting,input,mask) contexts against `expected()`.

**Reset.** One-qubit complete reset by the four Paulis on A only: `bath[0]`→rx(π) = −iX_A, `bath[1]`→rz(π) = −iZ_A, mask 3 = Z·X ∝ Y (phases irrelevant under conjugation); `expected()` 64-68 applies the same order (rz after rx: p = IZ @ IX). Σ_P PρP/4 = Tr_A ρ ⊗ I/2 for any two-qubit ρ including entangled ones, so 4 masks suffice; 16 contexts per setting = 4 inputs × 4 masks (not 16 masks). Weights are uniform by construction: each (setting,input,mask) appears exactly once per block (`schedule()` 33-43 asserts Counter == BLOCKS; I re-derived the schedule from seed 202609180701 and it equals contexts.json rows exactly).

**Inputs and estimator.** Inputs are the four computational states |ab⟩ via rx(π·bit) (`initial[0]`=A bit, `initial[1]`=B bit; bindings 50-53). Score (222): (1−2·b_init)·(1−2·b_meas) with b_init = (initial>>1)&1 = B's design bit. Derivation: mean over uniform inputs/masks = (1/4)Σ_{ab}(−1)^b Tr(Z_B Φ(|ab⟩⟨ab|)) = (1/4)Tr(Z_B Φ†(Z_B)) = τ(Z_B Φ†(Z_B)) = τ(F Φ†(F))/c² = C_F/w with F = cZ_B, w = c². This is a trace identity for any linear Φ (mask averaging is linear), so no unitality assumption — as the plan says (lines 13-17) — but it does assume ideal SPAM (initial sign taken from the design, not measured). Ideal values 0.25 / 0 / 1 / 1 confirmed by my own circuit-level simulation (verifier) and by run.py's `validate` (manifest.checks.ideal_correlations, max probability error 7.8e-16).

**No-reset arms / gate-pattern equality.** run.py:49 `mask = label if setting.endswith("reset") else 0` binds bath=(0,0) on the identical template; `expected()` 61-62 mirrors it. In the native basis rx(φ) compiles to rz(π+φ)·sx·… with the sx pulses fixed, so the echo arms execute the same physical pulse sequence with rz(π) instead of rz(2π): compact.qpy op counts {rz 19, sx 12, cz 4, barrier 2, measure 1}, depth 32, for every setting; parameters alone distinguish settings. Barriers plus runtime-bound bath prevent optimization_level=3 from cancelling V·V⁻¹; `validate` asserts 4 CZ (77). Bindings are passed as a (512,5) ndarray in `q.parameters` order (bath[0], bath[1], initial[0], initial[1], theta), same as exercised through Aer SamplerV2 in validate (96-102). Clean.

## 2. Statistics and reading rules (Task 1b)

**Halfwidth.** Hoeffding for a mean of n independent scores in [−1,1] (range 2): P(|mean−μ| ≥ t) ≤ 2exp(−n t²/2). Four simultaneous two-sided 95% by Bonferroni ⇒ per-mean α = 0.0125 ⇒ exp(−n t²/2) = 1/160 ⇒ t = sqrt(2 ln 160 / n). With n = 16384: t = 0.02489032048 — matches run.py:170 (`math.sqrt(2*math.log(160)/n)`), manifest, and ANALYSIS_PLAN.md:38-40 ("≈ 0.0249") exactly. For reference, a plain one-sided 95% on a single mean would be sqrt(2 ln 20/n) = 0.01912 and a single two-sided 95% sqrt(2 ln 40/n) = 0.02122; the plan uses the widest (simultaneous) one, so the readings are conservative relative to those. The design is fixed (balanced 4×4 cells × 8 blocks, not randomly sampled contexts), so Hoeffding covers the design-average of the row means "conditional on the fixed contexts"; the plan says exactly that (lines 40-41) and disclaims drift/systematics. Interval clipping to [−1,1] (230) is harmless.

**Reading rules.** ANALYSIS_PLAN.md:43-54 and `analyse()` 235-243 agree: protected-reset lower endpoint > 0.20 ⇒ "resolved_above" (benchmark comparison); upper endpoint < 0.20 ⇒ "discordant_below"; otherwise "inconclusive" — the non-success reading is therefore defined (also lines 26-29: "a value below 0.20 would not refute the theorem… A value above it is a consistency observation"). Contrast = protected-reset lower > control-reset upper (49-50, "does not certify conservation"). Diagnostics = each echo lower endpoint > 0.90, declared an engineering threshold (51-52; run.py:241-242 checks both). No ratio correction / visibility fit / shot discarding (53-59; results carry `postselection: False`, `error_mitigation: False`). "Hardware errors can raise or lower observed correlations" is stated at lines 26-27 and again 57-58. The manifest also freezes `protected_ideal_theorem_bound 0.2` and `echo_quality_threshold 0.9`. One extra flag not in the plan: `ideal_inside_interval` per setting (run.py:234) — descriptive only, not a decision rule; fine, but note it will read False for the echoes under any nonzero noise, which is not a defect of the run.

## 3. Guards (Task 1c)

- **Open-Plan check.** `shared.service()` (sl2/run.py:42-48) → `pilot.open_service` with `channel ibm_quantum_platform`, `plans_preference ["open"]`, the saved local account configured in `data/sl2/run.py` (boundary_memory_qpu/pilot.py:162-176), then `require_open_instance` (179-183) which raises unless the active instance's plan is literally "open". Called at prepare, submit and collect.
- **Credentials.** Token comes only from `QISKIT_IBM_TOKEN`/`IBM_QUANTUM_TOKEN` env or the local `~/.qiskit/qiskit-ibm.json`; nothing else. `gram_memory_qpu/live_access.json` holds only `source`, `plan: open`, `remaining_free_seconds`, `backends` (keys inspected, no secrets). grep for token strings across gram_memory_qpu/ and boundary_memory_qpu/ hits pilot.py only.
- **Quota.** `usage_remaining_seconds ≥ CAP` asserted at prepare (136-137) and submit (205-206): 537 s before, 517 s after; `qpu_charge_time_seconds 20` in status.json matches the 20 s drop.
- **Intent lock / duplicate refusal.** prepare refuses if `submission_intent.json` exists (130-131); submit re-checks (199-200) and then creates it with exclusive `open("x")` (211) before `SamplerV2.run` (213), so a second call cannot resubmit, and a run() failure after intent leaves a lock to reconcile by hand (`automatic_retry: false`). Top-level handler (306-310) prints error type and exits 1, no retry.
- **Cap.** `max_execution_time 60` in sampler options (157) and asserted `== CAP == 60` at submit (196); submission.json `execution_cap_seconds 60`. prepare additionally asserts the pre-overhead estimate < 30 s (150).
- **Calibration screen for the pair.** `choose_pair` (108-125): CZ error ≤ 0.003, T1 ≥ 75 µs, T2 ≥ 50 µs, readout ≤ 2 %, plus `shared.calibration` (looser limits) at prepare and again at presubmit (207). Recorded: q49 T1 269 µs, T2 94 µs, RO 0.49 %; q50 (readout) T1 281 µs, T2 249 µs, RO 0.27 %; CZ 49-50 error 1.48e-3, 68 ns. presubmit_calibration.json is byte-identical in values to calibration.json (same calibration epoch, 89 s apart). Minor: submit() records the presubmit calibration but does not re-apply the `choose_pair` thresholds to it — immaterial here since the values were unchanged.
- **Hashes frozen.** manifest.hashes covers run.py, ANALYSIS_PLAN.md, live/circuit.qpy, live/compact.qpy, live/contexts.json, live/calibration.json, ../two_qubit_overlap.py, ../sl2/run.py; `bundle()` (182-190) re-verifies all of them and the schedule at submit and at collect. I recomputed all eight from disk: all match; manifest sha256 1347081c… equals `manifest_sha256` in both submission_intent.json and submission.json. File mtimes: run.py 08:11, ANALYSIS_PLAN.md 08:10 < manifest 08:12:08; README.md (08:14) is not hashed and was edited after results, which is fine.
- **Cap-cancel never analysed.** `collect()` (254-259) saves status.json and returns unless status == "DONE"; ERROR/CANCELLED write failure.json with the error message; results.json is written only from a DONE job and never overwritten (260-262).
- **Result metadata and execution spans.** Present this time: live/result_metadata.json = `{"result": result.metadata, "pub": pub.metadata}` (265) — `execution_spans: ExecutionSpans([DoubleSliceSpan(start 12:13:42, stop 12:14:00, size=65536)])`, version 2, pub metadata `{}`; live/status.json = `job.metrics()` (timestamps created/running/finished, usage, `circuits_execution_time_ns`). Caveat: the spans are serialised via `default=str` as a repr string, so the per-pub slice map inside the DoubleSliceSpan is not recoverable from disk; with a single span covering all 65536 shots that loses no ordering information anyway, and the plan already states the provider's execution order is not guaranteed (35-36).

Verdict on guards: clean; the two minor notes above (presubmit screen not re-applied; spans saved as repr) are non-blocking.

## 4. Row/shot pattern and running phase (Task 1d)

512 rows × 128 shots in one pub. Estimate (manifest.duration_estimate): (2.772 µs circuit + 250 µs rep_delay) × 65536 = 16.566 s. Observed: `circuits_execution_time_ns` 17.154 s; execution span 12:13:42–12:14:00 (18 s wall); running→finished 12:13:39.05–12:14:04.29 = 25.2 s; created→running 1.2 s; QPU charge 20 s. Excess over the rep-delay-dominated estimate is 0.588 s over 512 rows = 1.15 ms per parameter row — below the ~1.7 ms/row overhead lesson, so the row pattern behaved as expected and the run finished at about 29 % of the 60 s cap. Free seconds 537 → 517 as charged.

## 5. Independent recount (Task 2)

Historical verifier: `verify_two_qubit.py` (not distributed here). The following description refers to that historical script. The separately implemented `make_figures.py` included with this package recounts the primary outcomes, verifies the frozen hashes, and regenerates the figures and result table; it does not implement all the historical script's schedule and corruption checks. Historical invocation: `verify_two_qubit.py` (numpy/json only; run with no arguments for the live recount, `--json` for the full report, `--selftest` for the synthetic/corruption test). It re-derives the schedule from the seed, decodes `live/raw_outcomes.npy` (uint8, 512×128) with its own score rule, and treats `results.json` purely as something to compare against. Fail-loud checks (exit 2, `VerifyError`): row count/columns, rows == seeded schedule, raw shape/dtype/values ∈ {0,1}, 128 rows per setting, every (setting,input,mask) once per block, 16384 shots per setting, job id equal across submission/status/results, status DONE, backend equal across manifest/intent/submission, manifest sha256 == intent == submission, cap 60, shot bookkeeping 512×128, manifest halfwidth == sqrt(2 ln 160/16384), all eight frozen hashes vs disk, raw sha256 vs results.json, execution spans sum to 65536, postselection/mitigation flags False, and results.json's four correlations/intervals/readings equal to the recount.

**Live recount (real hardware data, job damilsf8gn2s739lg7j0, ibm_kingston [49,50], spans [65536]):** all structural and provenance checks pass; frozen hashes all OK; raw sha256 f149fc61… matches results.json.

| setting | n | correlation | plan interval (4 simultaneous 95%) | one-sided 95% lower / upper | ideal | B changed |
|---|---:|---:|---|---|---:|---:|
| protected_reset | 16384 | +0.257202 | [+0.2323, +0.2821] | +0.2381 / +0.2763 | 0.25 | 0.3714 |
| control_reset | 16384 | −0.003418 | [−0.0283, +0.0215] | −0.0225 / +0.0157 | 0 | 0.5017 |
| protected_echo | 16384 | +0.960571 | [+0.9357, +0.9855] | +0.9414 / +0.9797 | 1 | 0.0197 |
| control_echo | 16384 | +0.956543 | [+0.9317, +0.9814] | +0.9374 / +0.9757 | 1 | 0.0217 |

Plan comparisons (pass/fail, no interpretation): protected_reset lower > 0.20: **True** (reading `resolved_above`); protected_reset upper < 0.20: False; protected_reset lower > control_reset upper: **True**; protected_echo lower > 0.90: **True**; control_echo lower > 0.90: **True**; ideal inside plan interval: protected_reset True, control_reset True, protected_echo False, control_echo False. All four correlations, intervals and the three readings in results.json are bit-identical to the recount.

Per-block drift (8 blocks × 2048 shots per setting; 32-cell simultaneous two-sided 95% halfwidth 0.0836): protected_reset block means 0.2754, 0.2412, 0.2373, 0.2734, 0.2510, 0.2793, 0.2568, 0.2432 (range 0.042, max deviation 0.022); control_reset −0.0078…+0.0098 (range 0.022); protected_echo 0.948…0.968 (range 0.020); control_echo 0.941…0.969 (range 0.027). No block exceeds the cell halfwidth in any setting; no monotone trend across blocks.

**Self-test.** Gate algebra: own numpy gate-level replica of `conserving_gate` equals H = cZ_B + sX_AX_B to 3e-16 at both angles, exp(−iθX_AY_B)Z_B − H = 0 exactly, H² = I; own circuit-level simulation (rx(π·bit) preparation, V, rx/rz mask on A, V⁻¹) reproduces the ideal 0.25 / 0 / 1 / 1 to 1e-15. Synthetic dataset (Bernoulli sampling of those probabilities, seed 1, same 512×128 layout): recount gives +0.2448 / +0.0000 / +1.0000 / +1.0000 (|diff| ≤ 0.0052 < 0.0249 halfwidth) and the plan readings come out resolved_above / contrast True / both echoes True, as expected. Corrupted copies: wrong shape (512×127), a value 2, two rows swapped, one row dropped, float dtype, one setting relabelled — each raises `VerifyError` with a specific message; flipping every protected_reset bit moves the correlation to −0.2448 and the reading to `discordant_below`; randomising block 5 of protected_echo trips the per-block flag (block means 1.0 ×7, 0.013). SELFTEST PASS; simulated data, not hardware.

## 6. Verdict (Task 1)

**Clean.** No blocking issues found in run.py, ANALYSIS_PLAN.md or the live/ records. Non-blocking notes: (i) run.py:207 records the presubmit calibration but does not re-apply the `choose_pair` thresholds (108-125) to it — moot here, values unchanged; (ii) run.py:265 saves `result.metadata` through `default=str`, so `execution_spans` is a repr string and the DoubleSliceSpan's slice map is not machine-readable — one span of size 65536 was returned, so nothing about ordering was lost; (iii) `ideal_inside_interval` (run.py:234) is an extra descriptive flag outside the predeclared readings and reads False for the echoes, which is expected under any nonzero noise and not a decision rule. The independent recount reproduces every number in results.json exactly and all three predeclared readings are met by the plan's own rules; whether this counts as more than "a consistency observation for this instance" is bounded by ANALYSIS_PLAN.md:26-29 and 59-60, which the review does not extend.


==> anc/verify.py <==
"""Offline reproduction of finite calculations; no QPU access."""
from pathlib import Path
from fractions import Fraction as F
import argparse
import importlib.util
import json
import os
import subprocess
import sys
import time

ROOT = Path(__file__).resolve().parent
LOG = ROOT / 'review' / 'verification'
LOG.mkdir(parents=True, exist_ok=True)


def two_qubit_matrix_check():
    import numpy as np
    eye = np.eye(2, dtype=complex)
    x = np.array([[0, 1], [1, 0]], dtype=complex)
    y = np.array([[0, -1j], [1j, 0]], dtype=complex)
    z = np.diag([1., -1.])
    Z, M, J = np.kron(eye, z), np.kron(x, x), np.kron(x, y)
    masks = [np.kron(p, eye) for p in (eye, x, y, z)]
    reset = lambda a: sum(p @ a @ p.conj().T for p in masks) / 4
    for lam in (0., 1/8, 1/4, 1/2, 3/4):
        c, s = np.sqrt(1-lam), np.sqrt(lam)
        H = c*Z+s*M
        gate = (c*np.eye(4)-1j*s*J) @ Z
        np.testing.assert_allclose(gate, H, atol=1e-14)
        np.testing.assert_allclose(H @ H, np.eye(4), atol=1e-14)
        Fread = reset(H)
        np.testing.assert_allclose(Fread, c*Z, atol=1e-14)
        out = H @ reset(H @ Fread @ H) @ H
        correlation = np.trace(Fread @ out).real/4
        np.testing.assert_allclose(correlation/(1-lam), (1-2*lam)**2, atol=1e-14)
        score = 0.
        for a in range(2):
            for b in range(2):
                vec = np.eye(4)[:, 2*a+b]
                for p in masks:
                    psi = H @ p @ H @ vec
                    score += (-1)**b*np.vdot(psi, Z @ psi).real/16
        np.testing.assert_allclose(score, (1-2*lam)**2, atol=1e-14)
    for lam in (F(1,8), F(1,4)):
        exact, bound = (1-2*lam)**2, (1-3*lam)/(1+lam)
        assert exact-bound == 4*lam**3/(1+lam)
    assert F(28,57)/3-F(1,9) == F(1,19)
    v=w=F(4,5)
    assert (v+w-F(1,10))**2/(2*(v+F(1,16)))-w == F(58,115)
    bell = np.array([1,0,0,1])/np.sqrt(2)
    rho = np.outer(bell,bell)
    out = (rho+Z@rho@Z)/2
    np.testing.assert_allclose(bell @ out @ bell, .5, atol=1e-14)
    return 'Full two-qubit matrices, all input/mask contexts, rational constants, and dephasing example checked.'


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--full', action='store_true', help='also reconstruct the full L=8 Gram-class certificate')
    parser.add_argument('--figures', action='store_true', help='also recount shots and regenerate figures (requires matplotlib)')
    args = parser.parse_args()
    records=[]
    def run(path, label):
        start=time.perf_counter()
        env=os.environ.copy()
        env.setdefault('MPLCONFIGDIR',str(LOG/'matplotlib'))
        proc=subprocess.run([sys.executable,str(path)],cwd=ROOT,
                            env=env,capture_output=True,text=True)
        (LOG/(label+'.log')).write_text(proc.stdout+proc.stderr)
        if proc.returncode: raise RuntimeError(proc.stdout[-2000:]+proc.stderr[-2000:])
        records.append({'check':label,'passed':True,'seconds':round(time.perf_counter()-start,3)})
        print('PASS',label,flush=True)
    for name in ['certify_one_step.py','sharpen_audit.py','orthogonal_drift.py',
                 'certify_stationary_variance.py','certify_geometry_sizes.py']:
        run(ROOT/'anc'/name,Path(name).stem)
    spec=importlib.util.spec_from_file_location('gram_audit', ROOT/'anc'/'audit_finite_gram.py')
    audit=importlib.util.module_from_spec(spec)
    spec.loader.exec_module(audit)
    audit.validate_json()
    audit.direct_three()
    row=audit.ROWS[8]
    v=F(row['charge_variance']['fraction'])
    w=F(row['conditional_readout_variance']['fraction'])
    assert v>F(1,20) and 8*(v-w)<v
    assert (1-3*(1-w/v))/(1+(1-w/v))>F(5,9)
    assert w>F(7,160) and F(5,9)*w>F(7,288)
    if args.full: run(ROOT/'anc'/'audit_finite_gram.py','finite_gram_full')
    print(two_qubit_matrix_check(),flush=True)
    if args.figures: run(ROOT/'make_figures.py','hardware_recount_and_figures')
    output={'all_executed_checks_passed':True,'full_gram_reconstruction':args.full,
            'figures_and_hardware_recount':args.figures,'python':sys.version,
            'records':records,'scope':'Finite certificates and data checks; not a formal verification of all analytic proofs.'}
    (LOG/'summary.json').write_text(json.dumps(output,indent=2)+'\n')


if __name__=='__main__': main()

